Evolution and nucleosynthesis of helium-rich asymptotic giant branch models

There is now strong evidence that some stars have been born with He mass fractions as high as $Y \approx 0.40$ (e.g., in $\omega$ Centauri). However, the advanced evolution, chemical yields, and final fates of He-rich stars are largely unexplored. We investigate the consequences of He-enhancement on the evolution and nucleosynthesis of intermediate-mass asymptotic giant branch (AGB) models of 3, 4, 5, and 6 M$_\odot$ with a metallicity of $Z = 0.0006$ ([Fe/H] $\approx -1.4$). We compare models with He-enhanced compositions ($Y=0.30, 0.35, 0.40$) to those with primordial He ($Y=0.24$). We find that the minimum initial mass for C burning and super-AGB stars with CO(Ne) or ONe cores decreases from above our highest mass of 6 M$_\odot$ to $\sim$ 4-5 M$_\odot$ with $Y=0.40$. We also model the production of trans-Fe elements via the slow neutron-capture process (s-process). He-enhancement substantially reduces the third dredge-up efficiency and the stellar yields of s-process elements (e.g., 90% less Ba for 6 M$_\odot$, $Y=0.40$). An exception occurs for 3 M$_\odot$, where the near-doubling in the number of thermal pulses with $Y=0.40$ leads to $\sim$ 50% higher yields of Ba-peak elements and Pb if the $^{13}$C neutron source is included. However, the thinner intershell and increased temperatures at the base of the convective envelope with $Y=0.40$ probably inhibit the $^{13}$C neutron source at this mass. Future chemical evolution models with our yields might explain the evolution of s-process elements among He-rich stars in $\omega$ Centauri.

==> anc/yieldsel-m3z0006y24a0pmz0.txt <==
# M_ini =  3.00 Msun, Z = 0.0006, Y = 0.24, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.41, [alpha/Fe] = 0.0
# M_remnant = 0.801 Msun, M_yield(all) = 2.199 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.359315   1.442128E+00   6.558556E-01
 he   2   11.097060   0.167060   1.526374   7.213125E-01   3.280409E-01
  c   6    9.257309   0.787309   2.146624   3.141036E-02   1.428491E-02
  n   7    7.677840  -0.192160   1.167154   9.615501E-04   4.372970E-04
  o   8    7.335793  -1.394207  -0.034892   4.999430E-04   2.273657E-04
  f   9    5.167370   0.747370   2.106685   4.028352E-06   1.832027E-06
 ne  10    7.791710  -0.178290   1.181025   1.950436E-03   8.870260E-04
 na  11    5.817337  -0.422663   0.936651   2.178051E-05   9.905415E-06
 mg  12    6.783888  -0.856112   0.503203   2.232598E-04   1.015348E-04
 al  13    6.068462  -0.381538   0.977777   4.558582E-05   2.073167E-05
 si  14    6.460623  -1.089377   0.269937   1.170216E-04   5.321949E-05
  p  15    4.297005  -1.112995   0.246319   8.858699E-07   4.028789E-07
  s  16    5.803306  -1.346694   0.012621   2.944105E-05   1.338930E-05
 cl  17    3.974277  -1.255723   0.103592   4.846370E-07   2.204048E-07
 ar  18    5.081664  -1.358336   0.000978   6.329765E-06   2.878672E-06
  k  19    3.773375  -1.306625   0.052690   3.350870E-07   1.523920E-07
 ca  20    4.923845  -1.366155  -0.006841   4.857517E-06   2.209118E-06
 sc  21    2.048396  -1.001604   0.357710   7.254571E-09   3.299258E-09
 ti  22    3.564495  -1.345505   0.013809   2.540155E-07   1.155220E-07
  v  23    2.593294  -1.366706  -0.007391   2.883157E-08   1.311212E-08
 cr  24    4.261885  -1.378115  -0.018800   1.375631E-06   6.256142E-07
 mn  25    4.111354  -1.368646  -0.009331   1.024992E-06   4.661495E-07
 fe  26    6.180685  -1.359315   0.000000   1.224148E-04   5.567222E-05
 co  27    4.111233  -0.758767   0.600548   1.099231E-06   4.999120E-07
 ni  28    4.946031  -1.253969   0.105345   7.583346E-06   3.448780E-06
 cu  29    3.649897  -0.600103   0.759211   4.089923E-07   1.860029E-07
 zn  30    3.583904  -1.046096   0.313218   3.670452E-07   1.669260E-07
 ga  31    2.483566  -0.596434   0.762881   3.068206E-08   1.395369E-08
 ge  32    2.915020  -0.664980   0.694334   8.562187E-08   3.893940E-08
 as  33    1.468066  -0.831934   0.527381   3.177834E-09   1.445226E-09
 se  34    2.761809  -0.578191   0.781124   6.545636E-08   2.976846E-08
 br  35    1.712028  -0.827972   0.531343   5.965477E-09   2.713000E-09
 kr  36    2.795765  -0.454235   0.905080   7.616920E-08   3.464048E-08
 rb  37    2.184556  -0.335444   1.023871   1.899818E-08   8.640056E-09
 sr  38    2.276326  -0.603674   0.755641   2.387831E-08   1.085946E-08
  y  39    1.537190  -0.672810   0.686504   4.421642E-09   2.010889E-09
 zr  40    1.798025  -0.731975   0.627339   8.335922E-09   3.791039E-09
 nb  41    0.572622  -0.837378   0.521937   5.013130E-10   2.279888E-10
 mo  42    0.888850  -1.051150   0.308164   1.077512E-09   4.900347E-10
 ru  44    0.549225  -1.210775   0.148540   5.152165E-10   2.343119E-10
 rh  45   -0.221065  -1.281065   0.078249   8.928443E-11   4.060507E-11
 pd  46    0.471471  -1.178529   0.180786   4.530120E-10   2.060223E-10
 ag  47   -0.070990  -1.270990   0.088325   1.322789E-10   6.015824E-11
 cd  48    0.556459  -1.153541   0.205773   5.831768E-10   2.652191E-10
 in  49   -0.469213  -1.229213   0.130102   5.629748E-11   2.560316E-11
 sn  50    0.890031  -1.179969   0.179346   1.325427E-09   6.027822E-10
 sb  51   -0.472169  -1.482169  -0.122854   5.883293E-11   2.675624E-11
 te  52    0.515915  -1.664085  -0.304770   5.912326E-10   2.688827E-10
  i  53    0.189041  -1.360959  -0.001644   2.830405E-10   1.287221E-10
 xe  54    0.936798  -1.303202   0.056112   1.635019E-09   7.435795E-10
 cs  55   -0.234835  -1.314835   0.044480   1.116917E-10   5.079552E-11
 ba  56    1.053166  -1.126834   0.232480   2.238301E-09   1.017942E-09
 la  57   -0.070916  -1.240916   0.118399   1.702562E-10   7.742969E-11
 ce  58    0.335968  -1.244032   0.115283   4.384118E-10   1.993824E-10
 pr  59   -0.536374  -1.296374   0.062940   5.913552E-11   2.689385E-11
 nd  60    0.119605  -1.330395   0.028919   2.734751E-10   1.243719E-10
 sm  62   -0.514230  -1.454230  -0.094915   6.602279E-11   3.002607E-11
 eu  63   -0.860888  -1.370888  -0.011573   3.020546E-11   1.373694E-11
 gd  64   -0.407193  -1.457193  -0.097879   8.843188E-11   4.021735E-11
 tb  65   -1.046747  -1.366747  -0.007432   2.058990E-11   9.363944E-12
 dy  66   -0.224301  -1.354301   0.005014   1.398922E-10   6.362063E-11
 ho  67   -0.899680  -1.369680  -0.010365   2.997836E-11   1.363366E-11
 er  68   -0.438176  -1.358176   0.001139   8.802372E-11   4.003172E-11
 tm  69   -1.240574  -1.360574  -0.001259   1.400608E-11   6.369734E-12
 yb  70   -0.451538  -1.371538  -0.012224   8.806425E-11   4.005016E-11
 lu  71   -1.244428  -1.334428   0.024886   1.438079E-11   6.540144E-12
 hf  72   -0.594953  -1.304953   0.054362   6.546860E-11   2.977403E-11
 ta  73   -1.443738  -1.323738   0.035577   9.396035E-12   4.273160E-12
  w  74   -0.652741  -1.302741   0.056574   5.900230E-11   2.683327E-11
 re  75   -1.098575  -1.358575   0.000739   2.140688E-11   9.735492E-12
 os  76   -0.016079  -1.366079  -0.006764   2.643819E-10   1.202365E-10
 ir  77   -0.057904  -1.377904  -0.018590   2.426459E-10   1.103513E-10
 pt  78    0.217470  -1.402530  -0.043216   4.637360E-10   2.108994E-10
 au  79   -0.569924  -1.369924  -0.010609   7.647973E-11   3.478171E-11
 hg  80   -0.159734  -1.329734   0.029581   2.000581E-10   9.098309E-11
 tl  81   -0.485311  -1.255311   0.104004   9.642567E-11   4.385279E-11
 pb  82    0.741415  -1.298585   0.060730   1.648453E-09   7.496889E-10
 bi  83   -0.671914  -1.321914   0.037401   6.415583E-11   2.917700E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.3965   0.6898   0.1238  -0.5661  -0.0630      1.9630      9.5609


==> anc/yieldsel-m3z0006y24a0pmz001.txt <==
# M_ini =  3.00 Msun, Z = 0.0006, Y = 0.24, M_pmz = 1.0E-03 Msun
# Initial [Fe/H] = -1.41, [alpha/Fe] = 0.0
# M_remnant = 0.801 Msun, M_yield(all) = 2.199 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.361876   1.441618E+00   6.556237E-01
 he   2   11.097055   0.167055   1.528930   7.210486E-01   3.279209E-01
  c   6    9.231870   0.761870   2.123746   2.961464E-02   1.346825E-02
  n   7    7.679011  -0.190989   1.170886   9.638053E-04   4.383226E-04
  o   8    7.569763  -1.160237   0.201638   8.565194E-04   3.895308E-04
  f   9    5.327235   0.907235   2.269111   5.818873E-06   2.646327E-06
 ne  10    8.093986   0.123986   1.485862   3.918737E-03   1.782176E-03
 na  11    6.140176  -0.099824   1.262052   4.578822E-05   2.082372E-05
 mg  12    7.060157  -0.579843   0.782033   4.212488E-04   1.915770E-04
 al  13    6.118289  -0.331711   1.030165   5.110963E-05   2.324381E-05
 si  14    6.496964  -1.053036   0.308840   1.272927E-04   5.789060E-05
  p  15    4.682888  -0.727112   0.634763   2.153275E-06   9.792739E-07
  s  16    5.812711  -1.337289   0.024586   3.008810E-05   1.368357E-05
 cl  17    3.978969  -1.251031   0.110845   4.897808E-07   2.227441E-07
 ar  18    5.080036  -1.359964   0.001912   6.304914E-06   2.867370E-06
  k  19    3.775167  -1.304833   0.057042   3.363486E-07   1.529657E-07
 ca  20    4.921716  -1.368284  -0.006408   4.832749E-06   2.197854E-06
 sc  21    2.081698  -0.968302   0.393574   7.829977E-09   3.560943E-09
 ti  22    3.576810  -1.333190   0.028686   2.614948E-07   1.189235E-07
  v  23    2.600276  -1.359724   0.002152   2.928843E-08   1.331989E-08
 cr  24    4.261082  -1.378918  -0.017042   1.372694E-06   6.242782E-07
 mn  25    4.105544  -1.374456  -0.012581   1.011012E-06   4.597915E-07
 fe  26    6.178124  -1.361876   0.000000   1.216570E-04   5.532760E-05
 co  27    4.113808  -0.756192   0.605684   1.105377E-06   5.027070E-07
 ni  28    4.952897  -1.247103   0.114773   7.706558E-06   3.504814E-06
 cu  29    3.668154  -0.581846   0.780030   4.263273E-07   1.938866E-07
 zn  30    3.594775  -1.035225   0.326650   3.763824E-07   1.711725E-07
 ga  31    2.516030  -0.563970   0.797906   3.306021E-08   1.503523E-08
 ge  32    2.958237  -0.621763   0.740112   9.458630E-08   4.301627E-08
 as  33    1.516693  -0.783307   0.578568   3.553070E-09   1.615877E-09
 se  34    2.848239  -0.491761   0.870114   7.988955E-08   3.633244E-08
 br  35    1.826504  -0.713496   0.648380   7.759037E-09   3.528681E-09
 kr  36    3.260757   0.010757   1.372632   2.241424E-07   1.019362E-07
 rb  37    2.559778   0.039778   1.401653   4.521170E-08   2.056153E-08
 sr  38    2.855223  -0.024777   1.337098   9.072939E-08   4.126222E-08
  y  39    2.285069   0.075069   1.436945   2.473485E-08   1.124900E-08
 zr  40    2.772505   0.242505   1.604381   7.933369E-08   3.607964E-08
 nb  41    1.502444   0.092444   1.454320   4.263605E-09   1.939016E-09
 mo  42    1.939659  -0.000341   1.361534   1.213849E-08   5.520385E-09
 ru  44    1.587234  -0.172766   1.189110   5.620767E-09   2.556232E-09
 rh  45    0.494992  -0.565008   0.796868   4.641725E-10   2.110979E-10
 pd  46    1.500404  -0.149596   1.212280   4.841236E-09   2.201714E-09
 ag  47    0.698621  -0.501379   0.860496   7.790792E-10   3.543122E-10
 cd  48    1.634657  -0.075343   1.286532   6.981889E-09   3.175247E-09
 in  49    0.495750  -0.264250   1.097626   5.191564E-10   2.361037E-10
 sn  50    2.089431   0.019431   1.381307   2.099575E-08   9.548516E-09
 sb  51    0.592328  -0.417672   0.944204   6.822817E-10   3.102904E-10
 te  52    1.706760  -0.473240   0.888636   9.155750E-09   4.163883E-09
  i  53    0.660651  -0.889349   0.472527   8.381171E-10   3.811617E-10
 xe  54    2.052473  -0.187527   1.174348   2.147961E-08   9.768569E-09
 cs  55    0.676584  -0.403416   0.958459   9.105111E-10   4.140853E-10
 ba  56    2.784066   0.604066   1.965942   1.206260E-07   5.485872E-08
 la  57    1.716468   0.546468   1.908344   1.043118E-08   4.743925E-09
 ce  58    2.294394   0.714394   2.076270   3.985463E-08   1.812522E-08
 pr  59    1.237124   0.477124   1.838999   3.509077E-09   1.595870E-09
 nd  60    1.943083   0.493083   1.854959   1.819986E-08   8.276992E-09
 sm  62    1.222332   0.282332   1.644208   3.593080E-09   1.634073E-09
 eu  63    0.170729  -0.339271   1.022605   3.247670E-10   1.476986E-10
 gd  64    1.084198   0.034198   1.396074   2.745830E-09   1.248758E-09
 tb  65    0.131356  -0.188644   1.173232   3.101724E-10   1.410612E-10
 dy  66    1.227571   0.097571   1.459447   3.961905E-09   1.801808E-09
 ho  67    0.193554  -0.276446   1.085429   3.714391E-10   1.689243E-10
 er  68    1.059111   0.139111   1.500987   2.768812E-09   1.259210E-09
 tm  69    0.101198  -0.018802   1.343074   3.075638E-10   1.398749E-10
 yb  70    1.405208   0.485208   1.847084   6.336279E-09   2.881634E-09
 lu  71    0.462041   0.372041   1.733917   7.327709E-10   3.332520E-10
 hf  72    1.325774   0.615774   1.977649   5.467637E-09   2.486590E-09
 ta  73    0.368945   0.488945   1.850820   6.102017E-10   2.775096E-10
  w  74    1.297423   0.647423   2.009299   5.260536E-09   2.392404E-09
 re  75    0.365164   0.105164   1.467040   6.211539E-10   2.824905E-10
 os  76    1.255335  -0.094665   1.267210   4.902698E-09   2.229665E-09
 ir  77    0.576838  -0.743162   0.618713   1.045383E-09   4.754230E-10
 pt  78    1.314472  -0.305528   1.056347   5.797091E-09   2.636421E-09
 au  79    0.527155  -0.272845   1.089031   9.560294E-10   4.347863E-10
 hg  80    1.789377   0.619377   1.981253   1.779398E-08   8.092406E-09
 tl  81    1.637915   0.867915   2.229790   1.280151E-08   5.821913E-09
 pb  82    3.558696   1.518696   2.880571   1.083745E-06   4.928690E-07
 bi  83    2.193095   1.543095   2.904971   4.699930E-08   2.137450E-08
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
   -0.2027   1.4595   1.9514   0.4919   0.9292      1.9422      9.5376


==> anc/yieldsel-m3z0006y30a0pmz0.txt <==
# M_ini =  3.00 Msun, Z = 0.0006, Y = 0.30, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.38, [alpha/Fe] = 0.0
# M_remnant = 0.858 Msun, M_yield(all) = 2.142 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.357043   1.414479E+00   6.604008E-01
 he   2   11.097673   0.167673   1.524716   7.084591E-01   3.307699E-01
  c   6    8.940706   0.470706   1.827749   1.497197E-02   6.990208E-03
  n   7    8.046654   0.176654   1.533697   2.204848E-03   1.029413E-03
  o   8    7.548077  -1.181923   0.175120   7.996144E-04   3.733290E-04
  f   9    4.523898   0.103898   1.460941   8.979423E-07   4.192370E-07
 ne  10    7.267555  -0.702445   0.654598   5.647870E-04   2.636913E-04
 na  11    5.466588  -0.773412   0.583631   9.526040E-06   4.447577E-06
 mg  12    6.528782  -1.111218   0.245825   1.186774E-04   5.540885E-05
 al  13    5.208871  -1.241129   0.115914   6.177768E-06   2.884315E-06
 si  14    6.222280  -1.327720   0.029323   6.637099E-05   3.098770E-05
  p  15    4.172552  -1.237448   0.119595   6.523937E-07   3.045937E-07
  s  16    5.804381  -1.345619   0.011424   2.894077E-05   1.351205E-05
 cl  17    3.907850  -1.322150   0.034893   4.072880E-07   1.901572E-07
 ar  18    5.083458  -1.356542   0.000501   6.228426E-06   2.907967E-06
  k  19    3.745896  -1.334104   0.022939   3.084281E-07   1.440009E-07
 ca  20    4.930061  -1.359939  -0.002896   4.831469E-06   2.255746E-06
 sc  21    1.867471  -1.182529   0.174514   4.691154E-09   2.190235E-09
 ti  22    3.559844  -1.350156   0.006887   2.462338E-07   1.149632E-07
  v  23    2.598662  -1.361338  -0.004295   2.863051E-08   1.336719E-08
 cr  24    4.264119  -1.375881  -0.018838   1.355579E-06   6.329011E-07
 mn  25    4.119945  -1.360055  -0.003012   1.025426E-06   4.787572E-07
 fe  26    6.182957  -1.357043   0.000000   1.205910E-04   5.630229E-05
 co  27    3.857755  -1.012245   0.344798   6.014555E-07   2.808113E-07
 ni  28    4.894896  -1.305104   0.051939   6.570881E-06   3.067854E-06
 cu  29    3.401495  -0.848505   0.508538   2.264558E-07   1.057291E-07
 zn  30    3.445096  -1.184904   0.172139   2.602543E-07   1.215092E-07
 ga  31    2.236802  -0.843198   0.513845   1.705005E-08   7.960434E-09
 ge  32    2.671387  -0.908613   0.448430   4.794506E-08   2.238489E-08
 as  33    1.264318  -1.035682   0.321361   1.949736E-09   9.103049E-10
 se  34    2.505273  -0.834727   0.522316   3.558474E-08   1.661403E-08
 br  35    1.459469  -1.080531   0.276512   3.274000E-09   1.528586E-09
 kr  36    2.534517  -0.715483   0.641561   4.091023E-08   1.910043E-08
 rb  37    1.892265  -0.627735   0.729308   9.497048E-09   4.434042E-09
 sr  38    2.052844  -0.827156   0.529887   1.400024E-08   6.536518E-09
  y  39    1.318929  -0.891071   0.465972   2.623707E-09   1.224973E-09
 zr  40    1.587698  -0.942302   0.414741   5.028441E-09   2.347710E-09
 nb  41    0.386429  -1.023571   0.333472   3.202642E-10   1.495270E-10
 mo  42    0.735954  -1.204046   0.152997   7.431075E-10   3.469467E-10
 ru  44    0.452649  -1.307351   0.049692   4.046297E-10   1.889161E-10
 rh  45   -0.249611  -1.309611   0.047432   8.200158E-11   3.828542E-11
 pd  46    0.384062  -1.265938   0.091105   3.633255E-10   1.696317E-10
 ag  47   -0.104896  -1.304896   0.052147   1.199758E-10   5.601507E-11
 cd  48    0.463480  -1.246520   0.110523   4.617734E-10   2.155957E-10
 in  49   -0.529045  -1.289045   0.067998   4.811159E-11   2.246264E-11
 sn  50    0.796619  -1.273381   0.083662   1.048527E-09   4.895430E-10
 sb  51   -0.520726  -1.530726  -0.173683   5.160078E-11   2.409170E-11
 te  52    0.450352  -1.729648  -0.372605   4.988755E-10   2.329182E-10
  i  53    0.193184  -1.356816   0.000227   2.802747E-10   1.308564E-10
 xe  54    0.893630  -1.346370   0.010673   1.450456E-09   6.771982E-10
 cs  55   -0.252300  -1.332300   0.024743   1.052320E-10   4.913139E-11
 ba  56    0.965007  -1.214993   0.142050   1.792695E-09   8.369847E-10
 la  57   -0.115302  -1.285302   0.071741   1.507681E-10   7.039154E-11
 ce  58    0.287077  -1.292923   0.064120   3.841690E-10   1.793632E-10
 pr  59   -0.562452  -1.322452   0.034591   5.462150E-11   2.550203E-11
 nd  60    0.100677  -1.349323   0.007720   2.567826E-10   1.198883E-10
 sm  62   -0.526653  -1.466653  -0.109610   6.293497E-11   2.938347E-11
 eu  63   -0.852131  -1.362131  -0.005088   3.022974E-11   1.411385E-11
 gd  64   -0.408505  -1.458505  -0.101461   8.646939E-11   4.037137E-11
 tb  65   -1.039908  -1.359908  -0.002865   2.051569E-11   9.578492E-12
 dy  66   -0.223459  -1.353459   0.003584   1.374730E-10   6.418424E-11
 ho  67   -0.891257  -1.361257  -0.004214   2.997941E-11   1.399697E-11
 er  68   -0.438995  -1.358995  -0.001952   8.616797E-11   4.023065E-11
 tm  69   -1.236156  -1.356156   0.000887   1.387802E-11   6.479458E-12
 yb  70   -0.470496  -1.390496  -0.033453   8.268187E-11   3.860303E-11
 lu  71   -1.252117  -1.342117   0.014926   1.385614E-11   6.469244E-12
 hf  72   -0.615604  -1.325604   0.031439   6.121802E-11   2.858185E-11
 ta  73   -1.455848  -1.335848   0.021195   8.962447E-12   4.184444E-12
  w  74   -0.674282  -1.324282   0.032761   5.506723E-11   2.571013E-11
 re  75   -1.095564  -1.355564   0.001479   2.114358E-11   9.871649E-12
 os  76   -0.009442  -1.359442  -0.002399   2.633371E-10   1.229485E-10
 ir  77   -0.045628  -1.365628  -0.008585   2.448176E-10   1.143020E-10
 pt  78    0.226113  -1.393887  -0.036844   4.639862E-10   2.166288E-10
 au  79   -0.561252  -1.361252  -0.004209   7.652633E-11   3.572909E-11
 hg  80   -0.182674  -1.352674   0.004369   1.861218E-10   8.689771E-11
 tl  81   -0.530150  -1.300150   0.056893   8.529841E-11   3.982466E-11
 pb  82    0.711863  -1.328137   0.028906   1.510533E-09   7.052471E-10
 bi  83   -0.690101  -1.340101   0.016942   6.034505E-11   2.817428E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.3146   0.4702   0.0714  -0.3988  -0.0425      1.6502      9.2504


==> anc/yieldsel-m3z0006y30a0pmz001.txt <==
# M_ini =  3.00 Msun, Z = 0.0006, Y = 0.30, M_pmz = 1.0E-03 Msun
# Initial [Fe/H] = -1.38, [alpha/Fe] = 0.0
# M_remnant = 0.858 Msun, M_yield(all) = 2.142 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.359448   1.414538E+00   6.604286E-01
 he   2   11.097456   0.167456   1.526904   7.081342E-01   3.306182E-01
  c   6    8.893051   0.423051   1.782499   1.341418E-02   6.262895E-03
  n   7    7.980431   0.110431   1.469879   1.893103E-03   8.838639E-04
  o   8    7.686088  -1.043912   0.315537   1.098727E-03   5.129804E-04
  f   9    4.836002   0.416002   1.775450   1.842343E-06   8.601646E-07
 ne  10    7.853082  -0.116918   1.242530   2.203909E-03   1.028975E-03
 na  11    5.968521  -0.271479   1.087969   3.025959E-05   1.412779E-05
 mg  12    6.894356  -0.745644   0.613804   2.792229E-04   1.303654E-04
 al  13    5.369092  -1.080908   0.278540   8.934508E-06   4.171399E-06
 si  14    6.275351  -1.274649   0.084799   7.510142E-05   3.506382E-05
  p  15    4.636902  -0.773098   0.586350   1.900547E-06   8.873392E-07
  s  16    5.818031  -1.331969   0.027479   2.990590E-05   1.396266E-05
 cl  17    3.928785  -1.301215   0.058233   4.274854E-07   1.995871E-07
 ar  18    5.082448  -1.357552   0.001896   6.215624E-06   2.901990E-06
  k  19    3.750130  -1.329870   0.029578   3.114792E-07   1.454254E-07
 ca  20    4.928399  -1.361601  -0.002153   4.814235E-06   2.247700E-06
 sc  21    1.929293  -1.120707   0.238741   5.409042E-09   2.525407E-09
 ti  22    3.574204  -1.335796   0.023652   2.548001E-07   1.189627E-07
  v  23    2.605912  -1.354088   0.005360   2.911368E-08   1.359278E-08
 cr  24    4.263396  -1.376604  -0.017155   1.353446E-06   6.319054E-07
 mn  25    4.115531  -1.364469  -0.005021   1.015099E-06   4.739357E-07
 fe  26    6.180552  -1.359448   0.000000   1.199339E-04   5.599551E-05
 co  27    3.841338  -1.028662   0.330786   5.791680E-07   2.704056E-07
 ni  28    4.904292  -1.295708   0.063740   6.723968E-06   3.139329E-06
 cu  29    3.472839  -0.777161   0.582287   2.668764E-07   1.246009E-07
 zn  30    3.486492  -1.143508   0.215940   2.867570E-07   1.338829E-07
 ga  31    2.333547  -0.746453   0.612995   2.131192E-08   9.950241E-09
 ge  32    2.779273  -0.800727   0.558721   6.148472E-08   2.870637E-08
 as  33    1.362264  -0.937736   0.421712   2.443091E-09   1.140646E-09
 se  34    2.667786  -0.672214   0.687234   5.176112E-08   2.416656E-08
 br  35    1.612501  -0.927499   0.431950   4.659883E-09   2.175636E-09
 kr  36    3.141195  -0.108805   1.250643   1.671499E-07   7.803999E-08
 rb  37    2.403016  -0.116984   1.242464   3.092566E-08   1.443877E-08
 sr  38    2.734540  -0.145460   1.213988   6.742909E-08   3.148172E-08
  y  39    2.164027  -0.045973   1.313475   1.836673E-08   8.575174E-09
 zr  40    2.641677   0.111677   1.471125   5.753466E-08   2.686214E-08
 nb  41    1.376151  -0.033849   1.325599   3.127871E-09   1.460360E-09
 mo  42    1.822186  -0.117814   1.241634   9.092820E-09   4.245313E-09
 ru  44    1.512857  -0.247143   1.112305   4.647626E-09   2.169913E-09
 rh  45    0.435036  -0.624964   0.734484   3.967238E-10   1.852249E-10
 pd  46    1.431038  -0.218962   1.140487   4.048994E-09   1.890420E-09
 ag  47    0.636337  -0.563663   0.795785   6.622680E-10   3.092039E-10
 cd  48    1.562977  -0.147023   1.212425   5.808432E-09   2.711877E-09
 in  49    0.427288  -0.332712   1.026736   4.351115E-10   2.031476E-10
 sn  50    2.024904  -0.045096   1.314352   1.775772E-08   8.290836E-09
 sb  51    0.530917  -0.479083   0.880365   5.811880E-10   2.713487E-10
 te  52    1.638928  -0.541072   0.818376   7.684299E-09   3.587694E-09
  i  53    0.615585  -0.934415   0.425034   7.413169E-10   3.461107E-10
 xe  54    1.925263  -0.314737   1.044711   1.569430E-08   7.327452E-09
 cs  55    0.596754  -0.483246   0.876203   7.433970E-10   3.470819E-10
 ba  56    2.714291   0.534291   1.893739   1.008165E-07   4.706985E-08
 la  57    1.655318   0.485318   1.844766   8.890930E-09   4.151053E-09
 ce  58    2.205704   0.625704   1.985152   3.186994E-08   1.487964E-08
 pr  59    1.148563   0.388563   1.748011   2.807998E-09   1.311016E-09
 nd  60    1.888368   0.438368   1.797816   1.573185E-08   7.344985E-09
 sm  62    1.146874   0.206874   1.566323   2.962670E-09   1.383230E-09
 eu  63    0.094776  -0.415224   0.944224   2.675213E-10   1.249020E-10
 gd  64    0.997927  -0.052073   1.307375   2.208837E-09   1.031276E-09
 tb  65    0.051594  -0.268406   1.091042   2.532827E-10   1.182542E-10
 dy  66    1.151422   0.021422   1.380870   3.262469E-09   1.523202E-09
 ho  67    0.126148  -0.343852   1.015596   3.120662E-10   1.456994E-10
 er  68    0.979690   0.059690   1.419138   2.262068E-09   1.056128E-09
 tm  69    0.041790  -0.078210   1.281238   2.632035E-10   1.228861E-10
 yb  70    1.319969   0.399969   1.759417   5.109558E-09   2.385582E-09
 lu  71    0.384734   0.294734   1.654182   6.017596E-10   2.809533E-10
 hf  72    1.254136   0.544136   1.903584   4.549185E-09   2.123952E-09
 ta  73    0.300600   0.420600   1.780048   5.115564E-10   2.388387E-10
  w  74    1.232622   0.582622   1.942070   4.445717E-09   2.075644E-09
 re  75    0.311140   0.051140   1.410588   5.380538E-10   2.512099E-10
 os  76    1.183811  -0.166189   1.193259   4.080830E-09   1.905283E-09
 ir  77    0.527632  -0.792368   0.567080   9.158962E-10   4.276194E-10
 pt  78    1.243622  -0.376378   0.983070   4.832491E-09   2.256224E-09
 au  79    0.462310  -0.337690   1.021758   8.079621E-10   3.772264E-10
 hg  80    1.719181   0.549181   1.908629   1.485377E-08   6.935024E-09
 tl  81    1.560733   0.790733   2.150182   1.051569E-08   4.909632E-09
 pb  82    3.428173   1.388173   2.747621   7.871670E-07   3.675175E-07
 bi  83    2.084380   1.434380   2.793828   3.590386E-08   1.676302E-08
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
   -0.2287   1.3329   1.8804   0.5475   0.8673      1.6095      9.2074


==> anc/yieldsel-m3z0006y35a0pmz0.txt <==
# M_ini =  3.00 Msun, Z = 0.0006, Y = 0.35, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.35, [alpha/Fe] = 0.0
# M_remnant = 0.880 Msun, M_yield(all) = 2.120 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.312702   1.267917E+00   5.981164E-01
 he   2   11.217161   0.287161   1.599863   8.361969E-01   3.944606E-01
  c   6    8.685904   0.215904   1.528606   7.485882E-03   3.531328E-03
  n   7    8.581932   0.711932   2.024634   6.778775E-03   3.197763E-03
  o   8    7.560924  -1.169076   0.143626   7.381979E-04   3.482313E-04
  f   9    4.342472  -0.077528   1.235174   5.300489E-07   2.500408E-07
 ne  10    7.156570  -0.813430   0.499272   3.891324E-04   1.835661E-04
 na  11    5.497265  -0.742735   0.569967   9.163964E-06   4.322932E-06
 mg  12    6.470995  -1.169005   0.143697   9.245879E-05   4.361574E-05
 al  13    5.239390  -1.210610   0.102092   5.940791E-06   2.802460E-06
 si  14    6.259926  -1.290074   0.022628   6.486730E-05   3.059996E-05
  p  15    4.178746  -1.231254   0.081448   5.931960E-07   2.798294E-07
  s  16    5.848366  -1.301634   0.011069   2.870488E-05   1.354100E-05
 cl  17    3.945174  -1.284826   0.027876   3.975802E-07   1.875512E-07
 ar  18    5.127579  -1.312421   0.000282   6.178715E-06   2.914696E-06
  k  19    3.782802  -1.297198   0.015504   3.009748E-07   1.419793E-07
 ca  20    4.975237  -1.314763  -0.002060   4.805229E-06   2.266779E-06
 sc  21    1.858520  -1.191480   0.121222   4.119299E-09   1.943204E-09
 ti  22    3.602256  -1.307744   0.004958   2.433093E-07   1.147767E-07
  v  23    2.643385  -1.316615  -0.003913   2.844759E-08   1.341963E-08
 cr  24    4.308530  -1.331470  -0.018768   1.345828E-06   6.348697E-07
 mn  25    4.165627  -1.314373  -0.001671   1.021128E-06   4.816983E-07
 fe  26    6.227298  -1.312702   0.000000   1.196910E-04   5.646202E-05
 co  27    3.829520  -1.040480   0.272222   5.051997E-07   2.383187E-07
 ni  28    4.923890  -1.276110   0.036592   6.284337E-06   2.964521E-06
 cu  29    3.337981  -0.912019   0.400683   1.754013E-07   8.274235E-08
 zn  30    3.440729  -1.189271   0.123431   2.304844E-07   1.087268E-07
 ga  31    2.174843  -0.905157   0.407545   1.325033E-08   6.250602E-09
 ge  32    2.613090  -0.966910   0.345792   3.758959E-08   1.773220E-08
 as  33    1.229067  -1.070933   0.241770   1.611459E-09   7.601765E-10
 se  34    2.432770  -0.907230   0.405472   2.700013E-08   1.273682E-08
 br  35    1.422714  -1.117286   0.195416   2.694778E-09   1.271212E-09
 kr  36    2.444997  -0.805003   0.507699   2.981474E-08   1.406456E-08
 rb  37    1.785371  -0.734629   0.578073   6.650755E-09   3.137372E-09
 sr  38    1.985733  -0.894267   0.418436   1.075417E-08   5.073083E-09
  y  39    1.261836  -0.948164   0.364538   2.062133E-09   9.727735E-10
 zr  40    1.535504  -0.994496   0.318207   3.992464E-09   1.883372E-09
 nb  41    0.349521  -1.060479   0.252224   2.636909E-10   1.243913E-10
 mo  42    0.712124  -1.227876   0.084826   6.303629E-10   2.973622E-10
 ru  44    0.452006  -1.307994   0.004708   3.621891E-10   1.708561E-10
 rh  45   -0.219029  -1.279029   0.033673   7.886758E-11   3.720434E-11
 pd  46    0.388509  -1.261491   0.051211   3.290331E-10   1.552153E-10
 ag  47   -0.076360  -1.276360   0.036343   1.148391E-10   5.417326E-11
 cd  48    0.464806  -1.245194   0.067508   4.151960E-10   1.958611E-10
 in  49   -0.512141  -1.272141   0.040561   4.483808E-11   2.115154E-11
 sn  50    0.797905  -1.272095   0.040607   9.427499E-10   4.447250E-10
 sb  51   -0.497442  -1.507442  -0.194740   4.880157E-11   2.302125E-11
 te  52    0.468155  -1.711845  -0.399143   4.659980E-10   2.198260E-10
  i  53    0.236754  -1.313246  -0.000544   2.777466E-10   1.310219E-10
 xe  54    0.922724  -1.317276  -0.004574   1.389807E-09   6.556159E-10
 cs  55   -0.214699  -1.294699   0.018003   1.028592E-10   4.852195E-11
 ba  56    0.966841  -1.213159   0.099543   1.613916E-09   7.613355E-10
 la  57   -0.093136  -1.263136   0.049566   1.422229E-10   6.709104E-11
 ce  58    0.310251  -1.269749   0.042953   3.632227E-10   1.713437E-10
 pr  59   -0.529875  -1.289875   0.022827   5.277583E-11   2.489603E-11
 nd  60    0.134812  -1.315188  -0.002486   2.490014E-10   1.174618E-10
 sm  62   -0.489603  -1.429603  -0.116901   6.144022E-11   2.898330E-11
 eu  63   -0.807262  -1.317262  -0.004560   3.004675E-11   1.417401E-11
 gd  64   -0.367108  -1.417108  -0.104406   8.525951E-11   4.021961E-11
 tb  65   -0.995737  -1.315737  -0.003035   2.035875E-11   9.603869E-12
 dy  66   -0.181470  -1.311470   0.001233   1.357367E-10   6.403130E-11
 ho  67   -0.846573  -1.316573  -0.003871   2.978524E-11   1.405064E-11
 er  68   -0.397391  -1.317391  -0.004689   8.500374E-11   4.009896E-11
 tm  69   -1.192884  -1.312884  -0.000182   1.374338E-11   6.483188E-12
 yb  70   -0.435713  -1.355713  -0.043011   8.029274E-11   3.787663E-11
 lu  71   -1.213344  -1.303344   0.009358   1.357978E-11   6.406011E-12
 hf  72   -0.581763  -1.291763   0.020939   5.931670E-11   2.798156E-11
 ta  73   -1.418758  -1.298758   0.013944   8.750061E-12   4.127681E-12
  w  74   -0.640436  -1.290436   0.022266   5.336195E-11   2.517252E-11
 re  75   -1.052396  -1.312396   0.000306   2.093388E-11   9.875172E-12
 os  76    0.034677  -1.315323  -0.002621   2.613028E-10   1.232648E-10
 ir  77    0.000444  -1.319556  -0.006854   2.440111E-10   1.151078E-10
 pt  78    0.270986  -1.349014  -0.036312   4.611817E-10   2.175540E-10
 au  79   -0.516353  -1.316353  -0.003651   7.606834E-11   3.588384E-11
 hg  80   -0.147444  -1.317444  -0.004742   1.809349E-10   8.535274E-11
 tl  81   -0.499629  -1.269629   0.043073   8.202710E-11   3.869478E-11
 pb  82    0.746388  -1.293612   0.019090   1.466060E-09   6.915869E-10
 bi  83   -0.652267  -1.302267   0.010435   5.901597E-11   2.783970E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.2599   0.3671   0.0474  -0.3197  -0.0283      1.3584      9.0029


==> anc/yieldsel-m3z0006y35a0pmz001.txt <==
# M_ini =  3.00 Msun, Z = 0.0006, Y = 0.35, M_pmz = 1.0E-03 Msun
# Initial [Fe/H] = -1.35, [alpha/Fe] = 0.0
# M_remnant = 0.880 Msun, M_yield(all) = 2.120 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.314984   1.268083E+00   5.981951E-01
 he   2   11.216942   0.286942   1.601925   8.358837E-01   3.943128E-01
  c   6    8.626678   0.156678   1.471661   6.531494E-03   3.081113E-03
  n   7    8.512595   0.642595   1.957578   5.779242E-03   2.726252E-03
  o   8    7.710231  -1.019769   0.295215   1.041197E-03   4.911656E-04
  f   9    4.756593   0.336593   1.651576   1.375606E-06   6.489167E-07
 ne  10    7.859528  -0.110472   1.204512   2.004894E-03   9.457722E-04
 na  11    6.008362  -0.231638   1.083346   2.973295E-05   1.402597E-05
 mg  12    6.875231  -0.764769   0.550215   2.390336E-04   1.127597E-04
 al  13    5.378504  -1.071496   0.243488   8.184942E-06   3.861096E-06
 si  14    6.309031  -1.240969   0.074014   7.273690E-05   3.431230E-05
  p  15    4.693383  -0.716617   0.598367   1.940405E-06   9.153507E-07
  s  16    5.864770  -1.285230   0.029754   2.986153E-05   1.408663E-05
 cl  17    3.970568  -1.259432   0.055552   4.217206E-07   1.989390E-07
 ar  18    5.126850  -1.313150   0.001834   6.170666E-06   2.910899E-06
  k  19    3.787537  -1.292463   0.022521   3.043397E-07   1.435667E-07
 ca  20    4.973865  -1.316135  -0.001152   4.791866E-06   2.260475E-06
 sc  21    1.935365  -1.114635   0.200349   4.917287E-09   2.319640E-09
 ti  22    3.619788  -1.290212   0.024772   2.537073E-07   1.196818E-07
  v  23    2.652478  -1.307522   0.007462   2.905335E-08   1.370539E-08
 cr  24    4.308362  -1.331638  -0.016654   1.345567E-06   6.347464E-07
 mn  25    4.161495  -1.318505  -0.003521   1.011593E-06   4.772006E-07
 fe  26    6.225016  -1.314984   0.000000   1.190819E-04   5.617472E-05
 co  27    3.819909  -1.050091   0.264893   4.942072E-07   2.331332E-07
 ni  28    4.931420  -1.268580   0.046404   6.402458E-06   3.020242E-06
 cu  29    3.407964  -0.842036   0.472948   2.060970E-07   9.722247E-08
 zn  30    3.484192  -1.145808   0.169176   2.552811E-07   1.204242E-07
 ga  31    2.297824  -0.782176   0.532808   1.759793E-08   8.301500E-09
 ge  32    2.755034  -0.824966   0.490018   5.215020E-08   2.460090E-08
 as  33    1.355633  -0.944367   0.370617   2.156960E-09   1.017506E-09
 se  34    2.655264  -0.684736   0.630248   4.509619E-08   2.127330E-08
 br  35    1.602846  -0.937154   0.377830   4.086761E-09   1.927855E-09
 kr  36    3.166578  -0.083422   1.231562   1.589312E-07   7.497290E-08
 rb  37    2.414969  -0.105031   1.209953   2.850110E-08   1.344487E-08
 sr  38    2.761311  -0.118689   1.196295   6.429583E-08   3.033038E-08
  y  39    2.192906  -0.017094   1.297890   1.759720E-08   8.301159E-09
 zr  40    2.665293   0.135293   1.450277   5.443612E-08   2.567924E-08
 nb  41    1.402835  -0.007165   1.307819   2.981710E-09   1.406567E-09
 mo  42    1.850857  -0.089143   1.225841   8.708171E-09   4.107920E-09
 ru  44    1.552687  -0.207313   1.107671   4.566852E-09   2.154329E-09
 rh  45    0.477664  -0.582336   0.732648   3.923280E-10   1.850736E-10
 pd  46    1.473880  -0.176120   1.138864   4.006092E-09   1.889801E-09
 ag  47    0.679394  -0.520606   0.794378   6.555730E-10   3.092546E-10
 cd  48    1.603828  -0.106172   1.208812   5.720456E-09   2.698520E-09
 in  49    0.467071  -0.292929   1.022055   4.274809E-10   2.016563E-10
 sn  50    2.065385  -0.004615   1.310369   1.747536E-08   8.243679E-09
 sb  51    0.574431  -0.435569   0.879415   5.759228E-10   2.716811E-10
 te  52    1.685423  -0.494577   0.820406   7.667413E-09   3.616962E-09
  i  53    0.663225  -0.886775   0.428209   7.416118E-10   3.498418E-10
 xe  54    1.954949  -0.285051   1.029933   1.505249E-08   7.100735E-09
 cs  55    0.650016  -0.429984   0.885000   7.533829E-10   3.553946E-10
 ba  56    2.758313   0.578313   1.893297   1.000315E-07   4.718805E-08
 la  57    1.709477   0.539477   1.854461   9.028997E-09   4.259264E-09
 ce  58    2.249937   0.669937   1.984921   3.162767E-08   1.491977E-08
 pr  59    1.195288   0.435288   1.750272   2.803208E-09   1.322362E-09
 nd  60    1.944206   0.494206   1.809190   1.603358E-08   7.563548E-09
 sm  62    1.191087   0.251087   1.566071   2.940520E-09   1.387136E-09
 eu  63    0.138257  -0.371743   0.943241   2.650753E-10   1.250444E-10
 gd  64    1.039276  -0.010724   1.304260   2.177909E-09   1.027389E-09
 tb  65    0.093020  -0.226980   1.088004   2.497841E-10   1.178311E-10
 dy  66    1.194016   0.064016   1.379000   3.226120E-09   1.521863E-09
 ho  67    0.170003  -0.299997   1.014987   3.094814E-10   1.459922E-10
 er  68    1.023661   0.103661   1.418645   2.243911E-09   1.058524E-09
 tm  69    0.092775  -0.027225   1.287759   2.653444E-10   1.251714E-10
 yb  70    1.358474   0.438474   1.753458   5.005238E-09   2.361129E-09
 lu  71    0.424464   0.334464   1.649448   5.911342E-10   2.788567E-10
 hf  72    1.296126   0.586126   1.901110   4.492191E-09   2.119109E-09
 ta  73    0.343472   0.463472   1.778456   5.061720E-10   2.387774E-10
  w  74    1.278924   0.628924   1.943908   4.434130E-09   2.091719E-09
 re  75    0.367942   0.107942   1.422926   5.496932E-10   2.593077E-10
 os  76    1.223945  -0.126055   1.188929   4.013161E-09   1.893135E-09
 ir  77    0.573262  -0.746738   0.568246   9.120509E-10   4.302433E-10
 pt  78    1.282684  -0.337316   0.977668   4.740216E-09   2.236110E-09
 au  79    0.504262  -0.295738   1.019246   7.977675E-10   3.763322E-10
 hg  80    1.763325   0.593325   1.908309   1.474072E-08   6.953667E-09
 tl  81    1.604304   0.834304   2.149287   1.042178E-08   4.916285E-09
 pb  82    3.440638   1.400638   2.715622   7.260989E-07   3.425239E-07
 bi  83    2.081955   1.431955   2.746938   3.200727E-08   1.509884E-08
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
   -0.2403   1.3148   1.8855   0.5706   0.8302      1.3110      8.9533


==> anc/yieldsel-m3z0006y40a0pmz0.txt <==
# M_ini =  3.00 Msun, Z = 0.0006, Y = 0.40, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.31, [alpha/Fe] = 0.0
# M_remnant = 0.914 Msun, M_yield(all) = 2.086 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.253639   1.085439E+00   5.203824E-01
 he   2   11.353737   0.423737   1.677375   9.803972E-01   4.700231E-01
  c   6    8.288524  -0.181476   1.072163   2.552265E-03   1.223609E-03
  n   7    9.019518   1.149518   2.403157   1.589471E-02   7.620256E-03
  o   8    7.591214  -1.138786   0.114853   6.776478E-04   3.248786E-04
  f   9    3.956202  -0.463798   0.789841   1.864494E-07   8.938775E-08
 ne  10    7.349891  -0.620109   0.633530   5.235993E-04   2.510245E-04
 na  11    5.724956  -0.515044   0.738595   1.325225E-05   6.353408E-06
 mg  12    6.613291  -1.026709   0.226930   1.106874E-04   5.306587E-05
 al  13    5.405767  -1.044233   0.209406   7.459953E-06   3.576459E-06
 si  14    6.326516  -1.223484   0.030154   6.474732E-05   3.104123E-05
  p  15    4.287417  -1.122583   0.131056   6.522054E-07   3.126810E-07
  s  16    5.908183  -1.241817   0.011822   2.820410E-05   1.352164E-05
 cl  17    4.011483  -1.218517   0.035121   3.967388E-07   1.902050E-07
 ar  18    5.187192  -1.252808   0.000831   6.068725E-06   2.909475E-06
  k  19    3.847461  -1.232539   0.021100   2.990338E-07   1.433631E-07
 ca  20    5.034083  -1.255917  -0.002279   4.710890E-06   2.258500E-06
 sc  21    1.951282  -1.098718   0.154921   4.366166E-09   2.093232E-09
 ti  22    3.664372  -1.245628   0.008011   2.403753E-07   1.152410E-07
  v  23    2.703147  -1.256853  -0.003214   2.794622E-08   1.339801E-08
 cr  24    4.367899  -1.272101  -0.018462   1.320992E-06   6.333113E-07
 mn  25    4.223592  -1.256408  -0.002769   9.989878E-07   4.789358E-07
 fe  26    6.286361  -1.253639   0.000000   1.174024E-04   5.628516E-05
 co  27    3.927309  -0.942691   0.310948   5.417104E-07   2.597074E-07
 ni  28    4.998898  -1.201102   0.052536   6.407556E-06   3.071917E-06
 cu  29    3.516637  -0.733363   0.520276   2.266119E-07   1.086425E-07
 zn  30    3.574252  -1.055748   0.197890   2.691549E-07   1.290385E-07
 ga  31    2.408399  -0.671601   0.582038   1.942905E-08   9.314697E-09
 ge  32    2.850970  -0.729030   0.524608   5.563876E-08   2.667440E-08
 as  33    1.432700  -0.867300   0.386339   2.204787E-09   1.057021E-09
 se  34    2.704626  -0.635374   0.618265   4.321477E-08   2.071807E-08
 br  35    1.621908  -0.918092   0.335547   3.656183E-09   1.752851E-09
 kr  36    2.781224  -0.468776   0.784863   5.548883E-08   2.660251E-08
 rb  37    2.128886  -0.391114   0.862525   1.257065E-08   6.026634E-09
 sr  38    2.327388  -0.552612   0.701026   2.022085E-08   9.694301E-09
  y  39    1.609737  -0.600263   0.653375   3.933073E-09   1.885598E-09
 zr  40    1.884683  -0.645317   0.608322   7.656954E-09   3.670905E-09
 nb  41    0.667657  -0.742343   0.511295   4.696185E-10   2.251450E-10
 mo  42    1.014158  -0.925842   0.327797   1.083052E-09   5.192378E-10
 ru  44    0.712566  -1.047434   0.206204   5.648639E-10   2.708076E-10
 rh  45   -0.083102  -1.143102   0.110537   9.232961E-11   4.426476E-11
 pd  46    0.628499  -1.021501   0.232138   4.894334E-10   2.346447E-10
 ag  47    0.065182  -1.134818   0.118821   1.362332E-10   6.531307E-11
 cd  48    0.702376  -1.007624   0.246015   6.141410E-10   2.944321E-10
 in  49   -0.334738  -1.094738   0.158901   5.775182E-11   2.768744E-11
 sn  50    1.029703  -1.040297   0.213341   1.376077E-09   6.597203E-10
 sb  51   -0.338797  -1.348797  -0.095159   6.019958E-11   2.886095E-11
 te  52    0.655013  -1.524987  -0.271348   6.129411E-10   2.938569E-10
  i  53    0.310154  -1.239846   0.013793   2.815553E-10   1.349835E-10
 xe  54    1.050206  -1.189794   0.063844   1.596625E-09   7.654557E-10
 cs  55   -0.107903  -1.187903   0.065736   1.126042E-10   5.398483E-11
 ba  56    1.191333  -0.988667   0.264971   2.316142E-09   1.110407E-09
 la  57    0.071081  -1.098919   0.154720   1.777058E-10   8.519591E-11
 ce  58    0.465671  -1.114329   0.139310   4.447486E-10   2.132219E-10
 pr  59   -0.411054  -1.171054   0.082585   5.939787E-11   2.847659E-11
 nd  60    0.253925  -1.196075   0.057563   2.803584E-10   1.344097E-10
 sm  62   -0.390370  -1.330370  -0.076731   6.608887E-11   3.168440E-11
 eu  63   -0.742317  -1.252317   0.001322   2.987163E-11   1.432109E-11
 gd  64   -0.287643  -1.337643  -0.084004   8.765193E-11   4.202218E-11
 tb  65   -0.927842  -1.247842   0.005796   2.037794E-11   9.769612E-12
 dy  66   -0.104452  -1.234452   0.019187   1.387543E-10   6.652171E-11
 ho  67   -0.780677  -1.250677   0.002962   2.967649E-11   1.422753E-11
 er  68   -0.318932  -1.238932   0.014707   8.718345E-11   4.179758E-11
 tm  69   -1.119940  -1.239940   0.013699   1.391722E-11   6.672210E-12
 yb  70   -0.333375  -1.253375   0.000263   8.701048E-11   4.171465E-11
 lu  71   -1.124822  -1.214822   0.038817   1.425589E-11   6.834575E-12
 hf  72   -0.473993  -1.183993   0.069645   6.510313E-11   3.121181E-11
 ta  73   -1.322997  -1.202997   0.050641   9.338705E-12   4.477172E-12
  w  74   -0.531014  -1.181014   0.072625   5.877430E-11   2.817764E-11
 re  75   -0.977164  -1.237164   0.016475   2.130839E-11   1.021569E-11
 os  76    0.101795  -1.248205   0.005434   2.610439E-10   1.251499E-10
 ir  77    0.060310  -1.259690  -0.006051   2.397668E-10   1.149492E-10
 pt  78    0.334435  -1.285565  -0.031926   4.569169E-10   2.190556E-10
 au  79   -0.453046  -1.253046   0.000592   7.533995E-11   3.611956E-11
 hg  80   -0.051467  -1.221467   0.032172   1.932041E-10   9.262612E-11
 tl  81   -0.391012  -1.161012   0.092626   9.017350E-11   4.323108E-11
 pb  82    0.828631  -1.211369   0.042270   1.516663E-09   7.271200E-10
 bi  83   -0.581419  -1.231419   0.022220   5.947482E-11   2.851348E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.2542   0.6542   0.1541  -0.5001  -0.1119      0.9275      8.6311


==> anc/yieldsel-m3z0006y40a0pmz001.txt <==
# M_ini =  3.00 Msun, Z = 0.0006, Y = 0.40, M_pmz = 1.0E-03 Msun
# Initial [Fe/H] = -1.31, [alpha/Fe] = 0.0
# M_remnant = 0.914 Msun, M_yield(all) = 2.086 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.256334   1.086373E+00   5.208300E-01
 he   2   11.352899   0.422899   1.679234   9.793506E-01   4.695213E-01
  c   6    8.217354  -0.252646   1.003688   2.168554E-03   1.039650E-03
  n   7    8.941731   1.071731   2.328066   1.329961E-02   6.376113E-03
  o   8    7.832737  -0.897263   0.359071   1.182765E-03   5.670426E-04
  f   9    4.304199  -0.115801   1.140533   4.158450E-07   1.993648E-07
 ne  10    8.069542   0.099542   1.355876   2.788122E-03   1.336685E-03
 na  11    6.339763   0.099763   1.356097   5.463485E-05   2.619310E-05
 mg  12    7.107039  -0.532961   0.723373   3.513975E-04   1.684674E-04
 al  13    5.753280  -0.696720   0.559614   1.661969E-05   7.967829E-06
 si  14    6.427428  -1.122572   0.133762   8.199601E-05   3.931061E-05
  p  15    5.153914  -0.256086   1.000248   4.800144E-06   2.301290E-06
  s  16    5.991575  -1.158425   0.097909   3.453639E-05   1.655747E-05
 cl  17    4.186172  -1.043828   0.212506   5.962409E-07   2.858504E-07
 ar  18    5.193871  -1.246129   0.010205   6.177450E-06   2.961600E-06
  k  19    3.884479  -1.195521   0.060814   3.262015E-07   1.563879E-07
 ca  20    5.038651  -1.251349   0.004985   4.774923E-06   2.289199E-06
 sc  21    2.326511  -0.723489   0.532845   1.036817E-08   4.970721E-09
 ti  22    3.799469  -1.110531   0.145804   3.312448E-07   1.588057E-07
  v  23    2.779955  -1.180045   0.076290   3.338140E-08   1.600374E-08
 cr  24    4.384964  -1.255036   0.001298   1.376074E-06   6.597189E-07
 mn  25    4.221370  -1.258630  -0.002296   9.947435E-07   4.769010E-07
 fe  26    6.283666  -1.256334   0.000000   1.167775E-04   5.598561E-05
 co  27    3.910997  -0.959003   0.297331   5.221890E-07   2.503484E-07
 ni  28    5.003248  -1.196752   0.059582   6.482558E-06   3.107875E-06
 cu  29    3.555529  -0.694471   0.561863   2.480348E-07   1.189131E-07
 zn  30    3.602533  -1.027467   0.228867   2.878701E-07   1.380110E-07
 ga  31    2.486247  -0.593753   0.662581   2.327103E-08   1.115662E-08
 ge  32    2.951875  -0.628125   0.628210   7.029950E-08   3.370306E-08
 as  33    1.535615  -0.764385   0.491949   2.796761E-09   1.340826E-09
 se  34    2.880008  -0.459992   0.796342   6.482085E-08   3.107648E-08
 br  35    1.789265  -0.750735   0.505599   5.384649E-09   2.581514E-09
 kr  36    3.463956   0.213956   1.470290   2.702809E-07   1.295783E-07
 rb  37    2.711326   0.191326   1.447660   4.833980E-08   2.317512E-08
 sr  38    3.065683   0.185683   1.442017   1.110374E-07   5.323367E-08
  y  39    2.508756   0.298756   1.555090   3.119783E-08   1.495690E-08
 zr  40    2.999933   0.469933   1.726267   1.009154E-07   4.838099E-08
 nb  41    1.722840   0.312840   1.569174   5.337059E-09   2.558699E-09
 mo  42    2.186415   0.246415   1.502749   1.616023E-08   7.747555E-09
 ru  44    1.905040   0.145040   1.401374   8.807251E-09   4.222382E-09
 rh  45    0.804264  -0.255736   1.000598   7.129846E-10   3.418199E-10
 pd  46    1.833512   0.183512   1.439846   7.856028E-09   3.766345E-09
 ag  47    1.016306  -0.183694   1.072640   1.220217E-09   5.849976E-10
 cd  48    1.964189   0.254189   1.510524   1.123565E-08   5.386609E-09
 in  49    0.815988   0.055988   1.312322   8.178337E-10   3.920867E-10
 sn  50    2.408951   0.338951   1.595285   3.301735E-08   1.582921E-08
 sb  51    0.903147  -0.106853   1.149481   1.051747E-09   5.042297E-10
 te  52    2.018478  -0.161522   1.094812   1.414169E-08   6.779824E-09
  i  53    0.922179  -0.627821   0.628513   1.153352E-09   5.529412E-10
 xe  54    2.288997   0.048997   1.305331   2.784211E-08   1.334809E-08
 cs  55    0.977643  -0.102357   1.153977   1.372378E-09   6.579470E-10
 ba  56    3.121733   0.941733   2.198067   1.978693E-07   9.486272E-08
 la  57    2.064211   0.894211   2.150545   1.750670E-08   8.393082E-09
 ce  58    2.600293   1.020293   2.276627   6.071126E-08   2.910626E-08
 pr  59    1.544944   0.784944   2.041278   5.372078E-09   2.575487E-09
 nd  60    2.292515   0.842515   2.098849   3.063591E-08   1.468750E-08
 sm  62    1.534964   0.594964   1.851298   5.561351E-09   2.666229E-09
 eu  63    0.467838  -0.042162   1.214172   4.850404E-10   2.325386E-10
 gd  64    1.384660   0.334660   1.590994   4.132963E-09   1.981429E-09
 tb  65    0.428927   0.108927   1.365261   4.637705E-10   2.223414E-10
 dy  66    1.536920   0.406920   1.663254   6.087297E-09   2.918379E-09
 ho  67    0.501629   0.031629   1.287963   5.689728E-10   2.727775E-10
 er  68    1.373941   0.453941   1.710275   4.307453E-09   2.065084E-09
 tm  69    0.444353   0.324353   1.580688   5.107626E-10   2.448703E-10
 yb  70    1.704027   0.784027   2.040361   9.501840E-09   4.555382E-09
 lu  71    0.767966   0.677966   1.934300   1.116939E-09   5.354841E-10
 hf  72    1.641635   0.931635   2.187969   8.527118E-09   4.088080E-09
 ta  73    0.689095   0.809095   2.065429   9.610649E-10   4.607548E-10
  w  74    1.628876   0.978876   2.235210   8.505564E-09   4.077746E-09
 re  75    0.729896   0.469896   1.726230   1.083629E-09   5.195147E-10
 os  76    1.555973   0.205973   1.462307   7.385530E-09   3.540779E-09
 ir  77    0.864732  -0.455268   0.801066   1.528626E-09   7.328553E-10
 pt  78    1.602848  -0.017152   1.239182   8.488695E-09   4.069659E-09
 au  79    0.827996   0.027996   1.284330   1.440259E-09   6.904906E-10
 hg  80    2.102915   0.932915   2.189249   2.760165E-08   1.323281E-08
 tl  81    1.945387   1.175387   2.431722   1.958188E-08   9.387967E-09
 pb  82    3.919272   1.879272   3.135606   1.870662E-06   8.968346E-07
 bi  83    2.585949   1.935949   3.192283   8.751328E-08   4.195571E-08
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
   -0.2786   1.5745   2.1810   0.6066   0.9546      0.8989      8.5998


==> anc/yieldsel-m4z0006y24a0.txt <==
# M_ini =  4.00 Msun, Z = 0.0006, Y = 0.24, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.41, [alpha/Fe] = 0.0
# M_remnant = 0.886 Msun, M_yield(all) = 3.114 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.351376   1.955674E+00   6.280669E-01
 he   2   11.139062   0.209062   1.560438   1.077502E+00   3.460411E-01
  c   6    8.212966  -0.257034   1.094342   3.882330E-03   1.246815E-03
  n   7    9.404416   1.534416   2.885791   6.947694E-02   2.231260E-02
  o   8    7.593408  -1.136592   0.214784   1.227126E-03   3.940930E-04
  f   9    3.945309  -0.474691   0.876685   3.276117E-07   1.052129E-07
 ne  10    8.002725   0.032725   1.384101   4.303369E-03   1.382032E-03
 na  11    6.411198   0.171198   1.522574   1.159371E-04   3.723332E-05
 mg  12    7.372561  -0.267439   1.083937   1.175518E-03   3.775188E-04
 al  13    6.160777  -0.289223   1.062153   7.646046E-05   2.455536E-05
 si  14    6.391540  -1.158460   0.192916   1.360534E-04   4.369370E-05
  p  15    4.775998  -0.634002   0.717374   3.619565E-06   1.162427E-06
  s  16    5.819407  -1.330593   0.020783   4.145922E-05   1.331467E-05
 cl  17    3.968709  -1.261291   0.090085   6.503649E-07   2.088654E-07
 ar  18    5.095354  -1.344646   0.006730   8.869334E-06   2.848396E-06
  k  19    3.817121  -1.262879   0.088497   5.027028E-07   1.614436E-07
 ca  20    4.932817  -1.357183  -0.005807   6.729726E-06   2.161259E-06
 sc  21    2.211343  -0.838657   0.512719   1.431700E-08   4.597919E-09
 ti  22    3.601141  -1.308859   0.042517   3.751615E-07   1.204835E-07
  v  23    2.611048  -1.348952   0.002424   4.073007E-08   1.308051E-08
 cr  24    4.269565  -1.370435  -0.019059   1.898860E-06   6.098210E-07
 mn  25    4.116723  -1.363277  -0.011901   1.407285E-06   4.519511E-07
 fe  26    6.188624  -1.351376   0.000000   1.691450E-04   5.432112E-05
 co  27    4.055712  -0.814288   0.537088   1.311780E-06   4.212795E-07
 ni  28    5.052442  -1.147558   0.203818   1.327690E-05   4.263891E-06
 cu  29    4.012577  -0.237423   1.113953   1.280158E-06   4.111242E-07
 zn  30    3.957551  -0.672449   0.678927   1.185061E-06   3.805836E-07
 ga  31    3.017723  -0.062277   1.289099   1.424402E-07   4.574484E-08
 ge  32    3.461735  -0.118265   1.233111   4.089638E-07   1.313392E-07
 as  33    1.987156  -0.312844   1.038532   1.424013E-08   4.573235E-09
 se  34    3.365551   0.025551   1.376926   3.565607E-07   1.145099E-07
 br  35    2.305233  -0.234767   1.116609   3.171682E-08   1.018589E-08
 kr  36    3.591241   0.341241   1.692617   6.480601E-07   2.081252E-07
 rb  37    2.971498   0.451498   1.802874   1.579987E-07   5.074147E-08
 sr  38    3.131294   0.251294   1.602670   2.320777E-07   7.453202E-08
  y  39    2.440031   0.230031   1.581407   4.794215E-08   1.539667E-08
 zr  40    2.750952   0.220952   1.572327   1.018217E-07   3.270016E-08
 nb  41    1.495074   0.085074   1.436450   5.686613E-09   1.826262E-09
 mo  42    1.825162  -0.114838   1.236538   1.264377E-08   4.060562E-09
 ru  44    1.448182  -0.311818   1.039558   5.535232E-09   1.777646E-09
 rh  45    0.367011  -0.692989   0.658387   4.689698E-10   1.506102E-10
 pd  46    1.339410  -0.310590   1.040786   4.532047E-09   1.455472E-09
 ag  47    0.546648  -0.653352   0.698024   7.446447E-10   2.391435E-10
 cd  48    1.437841  -0.272159   1.079217   6.017910E-09   1.932659E-09
 in  49    0.289592  -0.470408   0.880968   4.381133E-10   1.407006E-10
 sn  50    1.798221  -0.271779   1.079597   1.454899E-08   4.672424E-09
 sb  51    0.264490  -0.745510   0.605866   4.350831E-10   1.397274E-10
 te  52    1.330210  -0.849790   0.501585   5.217265E-09   1.675531E-09
  i  53    0.424609  -1.125391   0.225985   6.602518E-10   2.120406E-10
 xe  54    1.557966  -0.682034   0.669342   9.298663E-09   2.986276E-09
 cs  55    0.251276  -0.828724   0.522652   4.638997E-10   1.489819E-10
 ba  56    1.974626  -0.205374   1.146002   2.532317E-08   8.132565E-09
 la  57    0.700866  -0.469134   0.882242   1.365141E-09   4.384167E-10
 ce  58    1.075808  -0.504192   0.847184   3.266656E-09   1.049090E-09
 pr  59    0.053008  -0.706992   0.644384   3.115472E-10   1.000537E-10
 nd  60    0.690383  -0.759617   0.591759   1.378997E-09   4.428663E-10
 sm  62   -0.044282  -0.984282   0.367094   2.639135E-10   8.475611E-11
 eu  63   -0.723606  -1.233606   0.117770   5.618936E-11   1.804528E-11
 gd  64   -0.092281  -1.142281   0.209094   2.478709E-10   7.960402E-11
 tb  65   -0.867549  -1.187549   0.163827   4.218370E-11   1.354734E-11
 dy  66    0.064732  -1.065268   0.286108   3.692297E-10   1.185785E-10
 ho  67   -0.751511  -1.221511   0.129864   5.718326E-11   1.836447E-11
 er  68   -0.132895  -1.052895   0.298481   2.412332E-10   7.747231E-11
 tm  69   -1.002632  -1.122632   0.228744   3.285118E-11   1.055019E-11
 yb  70    0.055793  -0.864207   0.487169   3.843259E-10   1.234267E-10
 lu  71   -0.837510  -0.927510   0.423866   4.983382E-11   1.600419E-11
 hf  72   -0.054072  -0.764072   0.587304   3.090532E-10   9.925278E-11
 ta  73   -0.978995  -0.858995   0.492381   3.715183E-11   1.193135E-11
  w  74   -0.101574  -0.751574   0.599802   2.847346E-10   9.144284E-11
 re  75   -0.828681  -1.088681   0.262695   5.398396E-11   1.733701E-11
 os  76    0.161359  -1.188641   0.162735   5.382112E-10   1.728471E-10
 ir  77   -0.010508  -1.330508   0.020868   3.669717E-10   1.178534E-10
 pt  78    0.337405  -1.282595   0.068781   8.289470E-10   2.662173E-10
 au  79   -0.449938  -1.249938   0.101438   1.367176E-10   4.390700E-11
 hg  80    0.325950  -0.844050   0.507326   8.301072E-10   2.665899E-10
 tl  81    0.078379  -0.691621   0.659754   4.787408E-10   1.537481E-10
 pb  82    1.106775  -0.933225   0.418151   5.182886E-09   1.664490E-09
 bi  83   -0.402195  -1.052195   0.299181   1.619003E-10   5.199447E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.2305   1.5855   0.8668  -0.7187  -0.4486      0.9574      8.5632


==> anc/yieldsel-m4z0006y30a0.txt <==
# M_ini =  4.00 Msun, Z = 0.0006, Y = 0.30, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.38, [alpha/Fe] = 0.0
# M_remnant = 0.910 Msun, M_yield(all) = 3.090 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.311569   1.803502E+00   5.836954E-01
 he   2   11.231976   0.301976   1.613545   1.230701E+00   3.983109E-01
  c   6    8.242295  -0.227705   1.083864   3.820849E-03   1.236601E-03
  n   7    9.276507   1.406507   2.718076   4.772569E-02   1.544621E-02
  o   8    7.478041  -1.251959   0.059611   8.676638E-04   2.808156E-04
  f   9    3.805677  -0.614323   0.697246   2.190518E-07   7.089517E-08
 ne  10    7.751336  -0.218664   1.092905   2.217578E-03   7.177096E-04
 na  11    6.105207  -0.134793   1.176776   5.285076E-05   1.710492E-05
 mg  12    7.050255  -0.589745   0.721824   5.145457E-04   1.665305E-04
 al  13    5.891327  -0.558673   0.752897   3.791471E-05   1.227093E-05
 si  14    6.333079  -1.216921   0.094648   1.094266E-04   3.541546E-05
  p  15    4.551918  -0.858082   0.453487   1.992490E-06   6.448608E-07
  s  16    5.854259  -1.295741   0.015829   4.140783E-05   1.340147E-05
 cl  17    3.982373  -1.247627   0.063942   6.178325E-07   1.999588E-07
 ar  18    5.132185  -1.307815   0.003754   8.893591E-06   2.878372E-06
  k  19    3.825002  -1.254998   0.056571   4.719412E-07   1.527417E-07
 ca  20    4.974159  -1.315841  -0.004272   6.821952E-06   2.207895E-06
 sc  21    2.093698  -0.956302   0.355267   1.006995E-08   3.259095E-09
 ti  22    3.623932  -1.286068   0.025502   3.642740E-07   1.178957E-07
  v  23    2.648619  -1.311381   0.000188   4.095489E-08   1.325487E-08
 cr  24    4.309871  -1.330129  -0.018559   1.920929E-06   6.217005E-07
 mn  25    4.160774  -1.319226  -0.007657   1.436327E-06   4.648611E-07
 fe  26    6.228431  -1.311569   0.000000   1.708378E-04   5.529091E-05
 co  27    4.011381  -0.858619   0.452950   1.092320E-06   3.535246E-07
 ni  28    5.023832  -1.176168   0.135401   1.138599E-05   3.685026E-06
 cu  29    3.848848  -0.401152   0.910417   8.093732E-07   2.619501E-07
 zn  30    3.802115  -0.827885   0.483685   7.616811E-07   2.465148E-07
 ga  31    2.813138  -0.266862   1.044708   8.201266E-08   2.654304E-08
 ge  32    3.257742  -0.322258   0.989311   2.358038E-07   7.631688E-08
 as  33    1.793407  -0.506593   0.804976   8.405916E-09   2.720538E-09
 se  34    3.160055  -0.179945   1.131624   2.048996E-07   6.631487E-08
 br  35    2.056304  -0.483696   0.827873   1.651935E-08   5.346417E-09
 kr  36    3.364703   0.114703   1.426272   3.545150E-07   1.147372E-07
 rb  37    2.730062   0.210062   1.521632   8.351835E-08   2.703035E-08
 sr  38    2.910943   0.030943   1.342512   1.288263E-07   4.169408E-08
  y  39    2.208522  -0.001478   1.310091   2.594351E-08   8.396505E-09
 zr  40    2.513132  -0.016868   1.294702   5.427030E-08   1.756435E-08
 nb  41    1.261422  -0.148578   1.162991   3.062114E-09   9.910399E-10
 mo  42    1.606656  -0.333344   0.978225   7.051388E-09   2.282151E-09
 ru  44    1.260818  -0.499182   0.812387   3.316062E-09   1.073229E-09
 rh  45    0.225950  -0.834050   0.477519   3.125387E-10   1.011518E-10
 pd  46    1.154481  -0.495519   0.816050   2.730012E-09   8.835566E-10
 ag  47    0.396812  -0.803188   0.508381   4.862125E-10   1.573606E-10
 cd  48    1.243286  -0.466714   0.844855   3.545507E-09   1.147488E-09
 in  49    0.107726  -0.652274   0.659295   2.657911E-10   8.602213E-11
 sn  50    1.587322  -0.482678   0.828891   8.254435E-09   2.671512E-09
 sb  51    0.071487  -0.938513   0.373056   2.572699E-10   8.326430E-11
 te  52    1.120046  -1.059954   0.251615   2.966218E-09   9.600036E-10
  i  53    0.363960  -1.186040   0.125529   5.295170E-10   1.713759E-10
 xe  54    1.362609  -0.877391   0.434179   5.461208E-09   1.767496E-09
 cs  55    0.103070  -0.976930   0.334639   3.041151E-10   9.842552E-11
 ba  56    1.757625  -0.422375   0.889194   1.417253E-08   4.586877E-09
 la  57    0.513824  -0.656176   0.655393   8.183810E-10   2.648655E-10
 ce  58    0.883975  -0.696025   0.615544   1.936443E-09   6.267214E-10
 pr  59   -0.111063  -0.871063   0.440506   1.969123E-10   6.372981E-11
 nd  60    0.548752  -0.901248   0.410321   9.177296E-10   2.970192E-10
 sm  62   -0.168596  -1.108596   0.202973   1.828360E-10   5.917406E-11
 eu  63   -0.739500  -1.249500   0.062069   4.995567E-11   1.616794E-11
 gd  64   -0.174893  -1.224893   0.086676   1.889264E-10   6.114521E-11
 tb  65   -0.900122  -1.220122   0.091447   3.609040E-11   1.168050E-11
 dy  66   -0.006499  -1.136499   0.175071   2.889577E-10   9.351992E-11
 ho  67   -0.769463  -1.239463   0.072106   5.059844E-11   1.637597E-11
 er  68   -0.209755  -1.129755   0.181814   1.863282E-10   6.030431E-11
 tm  69   -1.052038  -1.172038   0.139531   2.703744E-11   8.750549E-12
 yb  70   -0.080097  -1.000097   0.311472   2.591666E-10   8.387814E-11
 lu  71   -0.943874  -1.033874   0.277695   3.596124E-11   1.163870E-11
 hf  72   -0.190941  -0.900941   0.410628   2.078785E-10   6.727899E-11
 ta  73   -1.097288  -0.977288   0.334281   2.609198E-11   8.444557E-12
  w  74   -0.237713  -0.887713   0.423856   1.918975E-10   6.210678E-11
 re  75   -0.886726  -1.146726   0.164843   4.356750E-11   1.410043E-11
 os  76    0.132086  -1.217914   0.093655   4.644182E-10   1.503069E-10
 ir  77    0.016142  -1.303858   0.007711   3.598459E-10   1.164626E-10
 pt  78    0.331666  -1.288334   0.023235   7.543930E-10   2.441560E-10
 au  79   -0.455936  -1.255936   0.055633   1.243502E-10   4.024540E-11
 hg  80    0.196062  -0.973938   0.337631   5.676100E-10   1.837045E-10
 tl  81   -0.080759  -0.850759   0.460811   3.060465E-10   9.905062E-11
 pb  82    0.998214  -1.041786   0.269783   3.722891E-09   1.204897E-09
 bi  83   -0.483428  -1.133428   0.178142   1.238327E-10   4.007791E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.2269   1.3158   0.6426  -0.6732  -0.3728      0.9335      8.5792


==> anc/yieldsel-m4z0006y35a0.txt <==
# M_ini =  4.00 Msun, Z = 0.0006, Y = 0.35, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.35, [alpha/Fe] = 0.0
# M_remnant = 0.938 Msun, M_yield(all) = 3.062 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.275950   1.667266E+00   5.445382E-01
 he   2   11.309169   0.379169   1.655119   1.359045E+00   4.438715E-01
  c   6    8.161390  -0.308610   0.967339   2.930542E-03   9.571308E-04
  n   7    9.113308   1.243308   2.519258   3.029995E-02   9.896128E-03
  o   8    7.360337  -1.369663  -0.093713   6.117086E-04   1.997873E-04
  f   9    3.652552  -0.767448   0.508502   1.423348E-07   4.648730E-08
 ne  10    7.444951  -0.525049   0.750901   1.004262E-03   3.279972E-04
 na  11    5.742179  -0.497821   0.778129   2.117933E-05   6.917284E-06
 mg  12    6.773383  -0.866617   0.409333   2.509525E-04   8.196245E-05
 al  13    5.706139  -0.743861   0.532089   2.288273E-05   7.473622E-06
 si  14    6.322705  -1.227295   0.048655   9.865005E-05   3.221964E-05
  p  15    4.397117  -1.012883   0.263067   1.289686E-06   4.212183E-07
  s  16    5.887186  -1.262814   0.013136   4.128288E-05   1.348321E-05
 cl  17    3.997583  -1.232417   0.043533   5.905081E-07   1.928631E-07
 ar  18    5.165954  -1.274046   0.001904   8.879810E-06   2.900194E-06
  k  19    3.837092  -1.242908   0.033042   4.485444E-07   1.464970E-07
 ca  20    5.011368  -1.278632  -0.002683   6.868415E-06   2.243261E-06
 sc  21    2.004063  -1.045937   0.230013   7.573226E-09   2.473457E-09
 ti  22    3.648079  -1.261921   0.014029   3.557409E-07   1.161869E-07
  v  23    2.682471  -1.277529  -0.001579   4.093042E-08   1.336810E-08
 cr  24    4.345513  -1.294487  -0.018537   1.927271E-06   6.294571E-07
 mn  25    4.201009  -1.278991  -0.003042   1.456720E-06   4.757728E-07
 fe  26    6.264050  -1.275950   0.000000   1.713399E-04   5.596053E-05
 co  27    3.937532  -0.932468   0.343482   8.519006E-07   2.782353E-07
 ni  28    5.004527  -1.195473   0.080477   1.000627E-05   3.268102E-06
 cu  29    3.666011  -0.583989   0.691961   4.910782E-07   1.603888E-07
 zn  30    3.671689  -0.958311   0.317639   5.194436E-07   1.696531E-07
 ga  31    2.603813  -0.476187   0.799763   4.681373E-08   1.528962E-08
 ge  32    3.050963  -0.529037   0.746913   1.354395E-07   4.423528E-08
 as  33    1.607010  -0.692990   0.582960   5.059139E-09   1.652342E-09
 se  34    2.942412  -0.397588   0.878362   1.147733E-07   3.748558E-08
 br  35    1.826733  -0.713267   0.562683   9.008854E-09   2.942340E-09
 kr  36    3.115584  -0.134416   1.141534   1.845305E-07   6.026867E-08
 rb  37    2.474491  -0.045509   1.230441   4.284407E-08   1.399311E-08
 sr  38    2.663983  -0.216017   1.059932   6.744037E-08   2.202639E-08
  y  39    1.960639  -0.249361   1.026589   1.355295E-08   4.426467E-09
 zr  40    2.260425  -0.269575   1.006375   2.801535E-08   9.149965E-09
 nb  41    1.017607  -0.392393   0.883557   1.614711E-09   5.273732E-10
 mo  42    1.364905  -0.575095   0.700855   3.734576E-09   1.219733E-09
 ru  44    1.035268  -0.724732   0.551218   1.823909E-09   5.956985E-10
 rh  45    0.080004  -0.979996   0.295954   2.064647E-10   6.743249E-11
 pd  46    0.938906  -0.711094   0.564856   1.536354E-09   5.017815E-10
 ag  47    0.244178  -0.955822   0.320127   3.161772E-10   1.032652E-10
 cd  48    1.024621  -0.685379   0.590571   1.981060E-09   6.470250E-10
 in  49   -0.082969  -0.842969   0.432981   1.583923E-10   5.173176E-11
 sn  50    1.360084  -0.709916   0.566034   4.522011E-09   1.476913E-09
 sb  51   -0.113792  -1.123792   0.152158   1.552383E-10   5.070166E-11
 te  52    0.915492  -1.264508   0.011442   1.713054E-09   5.594925E-10
  i  53    0.333878  -1.216122   0.059828   4.567583E-10   1.491797E-10
 xe  54    1.210005  -1.029995   0.245955   3.548573E-09   1.158983E-09
 cs  55   -0.003666  -1.083666   0.192284   2.198827E-10   7.181486E-11
 ba  56    1.524389  -0.655611   0.620339   7.658639E-09   2.501353E-09
 la  57    0.319350  -0.850650   0.425300   4.834702E-10   1.579040E-10
 ce  58    0.695467  -0.884533   0.391417   1.159707E-09   3.787666E-10
 pr  59   -0.255050  -1.015050   0.260900   1.306694E-10   4.267734E-11
 nd  60    0.408112  -1.041888   0.234062   6.138950E-10   2.005014E-10
 sm  62   -0.279787  -1.219787   0.056163   1.308995E-10   4.275249E-11
 eu  63   -0.743700  -1.253700   0.022250   4.573854E-11   1.493845E-11
 gd  64   -0.232029  -1.282029  -0.006080   1.530719E-10   4.999409E-11
 tb  65   -0.916399  -1.236399   0.039550   3.213680E-11   1.049605E-11
 dy  66   -0.056801  -1.186801   0.089149   2.378809E-10   7.769319E-11
 ho  67   -0.776231  -1.246231   0.029718   4.605296E-11   1.504115E-11
 er  68   -0.264725  -1.184725   0.091224   1.517481E-10   4.956176E-11
 tm  69   -1.088180  -1.208180   0.067770   2.299914E-11   7.511644E-12
 yb  70   -0.204735  -1.124735   0.151215   1.797749E-10   5.871545E-11
 lu  71   -1.037168  -1.127168   0.148781   2.680767E-11   8.755529E-12
 hf  72   -0.328773  -1.038773   0.237177   1.398303E-10   4.566934E-11
 ta  73   -1.212037  -1.092037   0.183913   1.852024E-11   6.048809E-12
  w  74   -0.378771  -1.028771   0.247179   1.282020E-10   4.187147E-11
 re  75   -0.934580  -1.194580   0.081370   3.608823E-11   1.178661E-11
 os  76    0.116749  -1.233251   0.042699   4.147707E-10   1.354664E-10
 ir  77    0.041150  -1.278850  -0.002900   3.523920E-10   1.150931E-10
 pt  78    0.337834  -1.282166  -0.006217   7.073486E-10   2.310239E-10
 au  79   -0.453282  -1.253282   0.022667   1.156615E-10   3.777567E-11
 hg  80    0.070553  -1.099447   0.176503   3.930224E-10   1.283632E-10
 tl  81   -0.236141  -1.006141   0.269809   1.978403E-10   6.461571E-11
 pb  82    0.905797  -1.134203   0.141747   2.782286E-09   9.087096E-10
 bi  83   -0.540214  -1.190214   0.085736   1.004472E-10   3.280659E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.2241   1.0310   0.4178  -0.6132  -0.2760      0.8141      8.4955


==> anc/yieldsel-m4z0006y40a0.txt <==
# M_ini =  4.00 Msun, Z = 0.0006, Y = 0.40, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.31, [alpha/Fe] = 0.0
# M_remnant = 0.984 Msun, M_yield(all) = 3.016 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.230097   1.491128E+00   4.944387E-01
 he   2   11.402124   0.472124   1.702221   1.505564E+00   4.992255E-01
  c   6    8.067306  -0.402694   0.827403   2.109773E-03   6.995734E-04
  n   7    8.877859   1.007859   2.237956   1.575805E-02   5.225165E-03
  o   8    7.156644  -1.573356  -0.343259   3.422694E-04   1.134921E-04
  f   9    3.402651  -1.017349   0.212748   7.160103E-08   2.374198E-08
 ne  10    7.110607  -0.859393   0.370704   4.071789E-04   1.350153E-04
 na  11    5.169861  -1.070139   0.159958   5.071116E-06   1.681517E-06
 mg  12    6.524310  -1.115690   0.114407   1.262988E-04   4.187907E-05
 al  13    5.747638  -0.702362   0.527735   2.251730E-05   7.466445E-06
 si  14    6.348408  -1.201592   0.028505   9.352789E-05   3.101264E-05
  p  15    4.290293  -1.119707   0.110390   9.019224E-07   2.990658E-07
  s  16    5.931269  -1.218731   0.011366   4.085759E-05   1.354785E-05
 cl  17    4.029136  -1.200864   0.029233   5.670310E-07   1.880202E-07
 ar  18    5.210532  -1.229468   0.000629   8.795267E-06   2.916397E-06
  k  19    3.865924  -1.214076   0.016021   4.286822E-07   1.421455E-07
 ca  20    5.058529  -1.231471  -0.001374   6.845859E-06   2.269998E-06
 sc  21    1.934750  -1.115250   0.114847   5.774012E-09   1.914588E-09
 ti  22    3.685936  -1.224064   0.006033   3.469240E-07   1.150355E-07
  v  23    2.726714  -1.233286  -0.003189   4.053210E-08   1.343992E-08
 cr  24    4.391223  -1.248777  -0.018680   1.914604E-06   6.348579E-07
 mn  25    4.252487  -1.227513   0.002584   1.466778E-06   4.863645E-07
 fe  26    6.309903  -1.230097   0.000000   1.702345E-04   5.644757E-05
 co  27    3.851737  -1.018263   0.211834   6.253225E-07   2.073489E-07
 ni  28    5.006220  -1.193780   0.036317   8.934050E-06   2.962416E-06
 cu  29    3.443897  -0.806103   0.423994   2.633820E-07   8.733409E-08
 zn  30    3.557837  -1.072163   0.157934   3.554851E-07   1.178743E-07
 ga  31    2.348890  -0.731110   0.498987   2.326981E-08   7.715968E-09
 ge  32    2.801175  -0.778825   0.451272   6.818126E-08   2.260803E-08
 as  33    1.400434  -0.899566   0.330531   2.811965E-09   9.324112E-10
 se  34    2.664066  -0.675934   0.554163   5.409178E-08   1.793614E-08
 br  35    1.600335  -0.939665   0.290432   4.778576E-09   1.584514E-09
 kr  36    2.789027  -0.460973   0.769125   7.769305E-08   2.576201E-08
 rb  37    2.134825  -0.385175   0.844922   1.751303E-08   5.807095E-09
 sr  38    2.348274  -0.531726   0.698371   2.915837E-08   9.668539E-09
  y  39    1.652218  -0.557782   0.672315   5.958308E-09   1.975698E-09
 zr  40    1.951589  -0.578411   0.651686   1.228496E-08   4.073534E-09
 nb  41    0.729618  -0.680382   0.549715   7.440725E-10   2.467248E-10
 mo  42    1.083721  -0.856279   0.373818   1.746429E-09   5.790933E-10
 ru  44    0.786064  -0.973936   0.256161   9.191511E-10   3.047787E-10
 rh  45   -0.037879  -1.097879   0.132218   1.407579E-10   4.667349E-11
 pd  46    0.709212  -0.940788   0.289309   8.097152E-10   2.684911E-10
 ag  47    0.118183  -1.081817   0.148280   2.114671E-10   7.011976E-11
 cd  48    0.793054  -0.916946   0.313151   1.039554E-09   3.447028E-10
 in  49   -0.261977  -1.021977   0.208120   9.380715E-11   3.110524E-11
 sn  50    1.124811  -0.945189   0.284908   2.353020E-09   7.802312E-10
 sb  51   -0.271647  -1.281647  -0.051550   9.652796E-11   3.200743E-11
 te  52    0.729891  -1.450109  -0.220012   1.000178E-09   3.316463E-10
  i  53    0.335689  -1.214311   0.015786   4.102111E-10   1.360207E-10
 xe  54    1.104098  -1.135902   0.094195   2.483646E-09   8.235448E-10
 cs  55   -0.064762  -1.144762   0.085335   1.708457E-10   5.665022E-11
 ba  56    1.292708  -0.887292   0.342805   4.018629E-09   1.332526E-09
 la  57    0.155656  -1.014344   0.215753   2.966098E-10   9.835199E-11
 ce  58    0.545016  -1.034984   0.195113   7.334593E-10   2.432057E-10
 pr  59   -0.349386  -1.109386   0.120711   9.404754E-11   3.118495E-11
 nd  60    0.315252  -1.134748   0.095349   4.435270E-10   1.470678E-10
 sm  62   -0.339751  -1.279751  -0.049654   1.020171E-10   3.382755E-11
 eu  63   -0.725377  -1.235377  -0.005280   4.267044E-11   1.414897E-11
 gd  64   -0.243249  -1.293249  -0.063152   1.333718E-10   4.422437E-11
 tb  65   -0.904219  -1.224219   0.005878   2.955919E-11   9.801447E-12
 dy  66   -0.063751  -1.193751   0.036346   2.093531E-10   6.941879E-11
 ho  67   -0.757967  -1.227967   0.002130   4.295677E-11   1.424391E-11
 er  68   -0.274427  -1.194427   0.035670   1.327015E-10   4.400210E-11
 tm  69   -1.088218  -1.208218   0.021879   2.056760E-11   6.819951E-12
 yb  70   -0.276039  -1.196039   0.034058   1.364021E-10   4.522919E-11
 lu  71   -1.081303  -1.171303   0.058794   2.165183E-11   7.179468E-12
 hf  72   -0.414414  -1.124414   0.105683   1.026094E-10   3.402396E-11
 ta  73   -1.276958  -1.156958   0.073139   1.426379E-11   4.729690E-12
  w  74   -0.468369  -1.118369   0.111728   9.328102E-11   3.093078E-11
 re  75   -0.944733  -1.204733   0.025364   3.153868E-11   1.045782E-11
 os  76    0.132919  -1.217081   0.013016   3.852201E-10   1.277340E-10
 ir  77    0.077903  -1.242097  -0.012000   3.430035E-10   1.137355E-10
 pt  78    0.371500  -1.248500  -0.018403   6.835766E-10   2.266652E-10
 au  79   -0.426032  -1.226032   0.004065   1.101410E-10   3.652133E-11
 hg  80    0.002492  -1.167508   0.062589   3.004948E-10   9.964019E-11
 tl  81   -0.336412  -1.106412   0.123685   1.404681E-10   4.657741E-11
 pb  82    0.867213  -1.172787   0.057310   2.277045E-09   7.550388E-10
 bi  83   -0.548877  -1.198877   0.031220   8.806102E-11   2.919990E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.1932   0.6741   0.2123  -0.4619  -0.1549      0.6671      8.3942


==> anc/yieldsel-m5z0006y24a0.txt <==
# M_ini =  5.00 Msun, Z = 0.0006, Y = 0.24, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.41, [alpha/Fe] = 0.0
# M_remnant = 0.940 Msun, M_yield(all) = 4.060 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.334992   2.484846E+00   6.120689E-01
 he   2   11.178007   0.248007   1.582999   1.497500E+00   3.688652E-01
  c   6    8.076687  -0.393313   0.941678   3.609628E-03   8.891260E-04
  n   7    9.293502   1.423502   2.758494   6.838026E-02   1.684347E-02
  o   8    7.355246  -1.374754  -0.039762   9.010593E-04   2.219495E-04
  f   9    3.207530  -1.212470   0.122522   7.613482E-08   1.875358E-08
 ne  10    7.723340  -0.246660   1.088332   2.860621E-03   7.046301E-04
 na  11    6.124965  -0.115035   1.219956   7.620648E-05   1.877123E-05
 mg  12    7.183723  -0.456277   0.878715   9.692234E-04   2.387398E-04
 al  13    6.243060  -0.206940   1.128052   1.174149E-04   2.892171E-05
 si  14    6.350940  -1.199060   0.135932   1.573349E-04   3.875485E-05
  p  15    4.733657  -0.676343   0.658648   4.171744E-06   1.027587E-06
  s  16    5.834274  -1.315726   0.019265   5.449665E-05   1.342365E-05
 cl  17    3.962018  -1.267982   0.067010   8.119650E-07   2.000038E-07
 ar  18    5.110438  -1.329562   0.005430   1.165805E-05   2.871618E-06
  k  19    3.809542  -1.270458   0.064534   6.276319E-07   1.545987E-07
 ca  20    4.951876  -1.338124  -0.003132   8.931349E-06   2.199976E-06
 sc  21    2.125288  -0.924712   0.410280   1.492108E-08   3.675370E-09
 ti  22    3.610860  -1.299140   0.035852   4.871627E-07   1.199983E-07
  v  23    2.628501  -1.331499   0.003493   5.387296E-08   1.327002E-08
 cr  24    4.286139  -1.353861  -0.018869   2.505707E-06   6.172075E-07
 mn  25    4.139486  -1.340514  -0.005522   1.884291E-06   4.641399E-07
 fe  26    6.205008  -1.334992   0.000000   2.230192E-04   5.493424E-05
 co  27    3.912545  -0.957455   0.377536   1.198660E-06   2.952549E-07
 ni  28    5.019051  -1.180949   0.154043   1.555566E-05   3.831680E-06
 cu  29    3.915663  -0.334337   1.000654   1.301863E-06   3.206757E-07
 zn  30    3.907709  -0.722291   0.612701   1.341360E-06   3.304047E-07
 ga  31    2.962530  -0.117470   1.217522   1.594012E-07   3.926380E-08
 ge  32    3.411374  -0.168626   1.166366   4.627965E-07   1.139964E-07
 as  33    1.940864  -0.359136   0.975856   1.626389E-08   4.006133E-09
 se  34    3.320982  -0.019018   1.315974   4.089094E-07   1.007228E-07
 br  35    2.231881  -0.308119   1.026873   3.407620E-08   8.393672E-09
 kr  36    3.567709   0.317709   1.652701   7.803840E-07   1.922247E-07
 rb  37    2.932818   0.412818   1.747810   1.836409E-07   4.523454E-08
 sr  38    3.120503   0.240503   1.575495   2.876765E-07   7.086067E-08
  y  39    2.439639   0.229639   1.564631   6.085956E-08   1.499097E-08
 zr  40    2.764676   0.234676   1.569667   1.335708E-07   3.290126E-08
 nb  41    1.509448   0.099448   1.434439   7.468443E-09   1.839632E-09
 mo  42    1.855538  -0.084462   1.250530   1.723352E-08   4.244973E-09
 ru  44    1.500559  -0.259441   1.075551   7.934919E-09   1.954535E-09
 rh  45    0.415833  -0.644167   0.690824   6.667595E-10   1.642366E-10
 pd  46    1.393559  -0.256441   1.078551   6.522867E-09   1.606717E-09
 ag  47    0.595411  -0.604589   0.730403   1.058571E-09   2.607478E-10
 cd  48    1.489550  -0.220450   1.114541   8.612782E-09   2.121506E-09
 in  49    0.338088  -0.421912   0.913079   6.224219E-10   1.533154E-10
 sn  50    1.848788  -0.221212   1.113780   2.076846E-08   5.115702E-09
 sb  51    0.312909  -0.697091   0.637901   6.180075E-10   1.522280E-10
 te  52    1.379539  -0.800461   0.534531   7.426124E-09   1.829208E-09
  i  53    0.458568  -1.091432   0.243560   9.071336E-10   2.234458E-10
 xe  54    1.590489  -0.649511   0.685481   1.272697E-08   3.134917E-09
 cs  55    0.295297  -0.784703   0.550289   6.523018E-10   1.606754E-10
 ba  56    2.035587  -0.144413   1.190579   3.703050E-08   9.121379E-09
 la  57    0.770936  -0.399064   0.935927   2.038214E-09   5.020543E-10
 ce  58    1.134352  -0.445648   0.889344   4.748881E-09   1.169748E-09
 pr  59    0.109079  -0.650921   0.684071   4.503992E-10   1.109426E-10
 nd  60    0.754332  -0.695668   0.639324   2.029497E-09   4.999070E-10
 sm  62    0.006612  -0.933388   0.401604   3.769977E-10   9.286234E-11
 eu  63   -0.694418  -1.204418   0.130574   7.635651E-11   1.880819E-11
 gd  64   -0.048787  -1.098787   0.236205   3.481201E-10   8.574919E-11
 tb  65   -0.834138  -1.154138   0.180854   5.788404E-11   1.425804E-11
 dy  66    0.108006  -1.021994   0.312998   5.183122E-10   1.276710E-10
 ho  67   -0.718830  -1.188830   0.146162   7.833459E-11   1.929543E-11
 er  68   -0.087971  -1.007971   0.327021   3.399108E-10   8.372706E-11
 tm  69   -0.958442  -1.078442   0.256549   4.621082E-11   1.138268E-11
 yb  70    0.103926  -0.816074   0.518917   5.455676E-10   1.343846E-10
 lu  71   -0.790478  -0.880478   0.454513   7.056429E-11   1.738144E-11
 hf  72   -0.000590  -0.710590   0.624401   4.441646E-10   1.094069E-10
 ta  73   -0.927156  -0.807156   0.527836   5.318905E-11   1.310156E-11
  w  74   -0.044030  -0.694030   0.640962   4.130587E-10   1.017449E-10
 re  75   -0.778705  -1.038705   0.296287   7.694341E-11   1.895275E-11
 os  76    0.196817  -1.153183   0.181809   7.419622E-10   1.827606E-10
 ir  77    0.012916  -1.307084   0.027908   4.921087E-10   1.212166E-10
 pt  78    0.371289  -1.248711   0.086281   1.138727E-09   2.804920E-10
 au  79   -0.417722  -1.217722   0.117269   1.870869E-10   4.608337E-11
 hg  80    0.379376  -0.790624   0.544368   1.192778E-09   2.938058E-10
 tl  81    0.136168  -0.633832   0.701160   6.948503E-10   1.711560E-10
 pb  82    1.163675  -0.876325   0.458666   7.507150E-09   1.849166E-09
 bi  83   -0.347770  -0.997770   0.337221   2.331715E-10   5.743495E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.1781   1.5699   0.9138  -0.6561  -0.4551      0.7948      8.4171


==> anc/yieldsel-m5z0006y30a0.txt <==
# M_ini =  5.00 Msun, Z = 0.0006, Y = 0.30, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.38, [alpha/Fe] = 0.0
# M_remnant = 0.976 Msun, M_yield(all) = 4.024 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.301982   2.323638E+00   5.774810E-01
 he   2   11.250973   0.320973   1.622955   1.656540E+00   4.116907E-01
  c   6    8.017129  -0.452871   0.849111   2.935190E-03   7.294666E-04
  n   7    9.069983   1.199983   2.501965   3.821913E-02   9.498390E-03
  o   8    7.169112  -1.560888  -0.258907   5.489053E-04   1.364164E-04
  f   9    3.231784  -1.188216   0.113766   7.528467E-08   1.871008E-08
 ne  10    7.339364  -0.630636   0.671346   1.092895E-03   2.716112E-04
 na  11    5.613180  -0.626820   0.675162   2.193190E-05   5.450615E-06
 mg  12    6.778065  -0.861935   0.440047   3.551972E-04   8.827520E-05
 al  13    5.971118  -0.478882   0.823100   5.870163E-05   1.458879E-05
 si  14    6.308024  -1.241976   0.060006   1.329593E-04   3.304364E-05
  p  15    4.451310  -0.958690   0.343292   2.036294E-06   5.060690E-07
  s  16    5.861742  -1.288258   0.013724   5.426305E-05   1.348570E-05
 cl  17    3.971267  -1.258733   0.043249   7.741916E-07   1.924056E-07
 ar  18    5.140415  -1.299585   0.002397   1.166929E-05   2.900104E-06
  k  19    3.813188  -1.266812   0.035170   5.917240E-07   1.470579E-07
 ca  20    4.985867  -1.304133  -0.002151   9.027045E-06   2.243442E-06
 sc  21    1.994001  -1.055999   0.245982   1.031292E-08   2.563014E-09
 ti  22    3.624949  -1.285051   0.016930   4.700790E-07   1.168261E-07
  v  23    2.657407  -1.302593  -0.000611   5.384509E-08   1.338182E-08
 cr  24    4.319131  -1.320869  -0.018887   2.527516E-06   6.281496E-07
 mn  25    4.177935  -1.302065  -0.000084   1.925156E-06   4.784483E-07
 fe  26    6.238018  -1.301982   0.000000   2.248934E-04   5.589152E-05
 co  27    3.840613  -1.029387   0.272595   9.498029E-07   2.360493E-07
 ni  28    4.982296  -1.217704   0.084278   1.326089E-05   3.295655E-06
 cu  29    3.689493  -0.560507   0.741475   7.228214E-07   1.796388E-07
 zn  30    3.704659  -0.925341   0.376640   7.822422E-07   1.944063E-07
 ga  31    2.667345  -0.412655   0.889327   7.552322E-08   1.876937E-08
 ge  32    3.114160  -0.465840   0.836142   2.183063E-07   5.425445E-08
 as  33    1.660914  -0.639086   0.662896   7.982591E-09   1.983869E-09
 se  34    3.008821  -0.331179   0.970803   1.863773E-07   4.631932E-08
 br  35    1.891198  -0.648802   0.653180   1.456384E-08   3.619472E-09
 kr  36    3.227960  -0.022040   1.279942   3.335390E-07   8.289261E-08
 rb  37    2.587871   0.067871   1.369853   7.756965E-08   1.927796E-08
 sr  38    2.782818  -0.097182   1.204799   1.236100E-07   3.072011E-08
  y  39    2.094802  -0.115198   1.186784   2.572532E-08   6.393372E-09
 zr  40    2.406257  -0.123743   1.178239   5.466863E-08   1.358649E-08
 nb  41    1.157974  -0.252026   1.049956   3.109033E-09   7.726707E-10
 mo  42    1.504193  -0.435807   0.866175   7.174139E-09   1.782949E-09
 ru  44    1.167988  -0.592012   0.709970   3.450512E-09   8.575368E-10
 rh  45    0.161219  -0.898781   0.403201   3.469165E-10   8.621724E-11
 pd  46    1.070659  -0.579341   0.722641   2.900127E-09   7.207526E-10
 ag  47    0.333317  -0.866683   0.435298   5.411710E-10   1.344943E-10
 cd  48    1.163255  -0.546745   0.755237   3.799339E-09   9.442288E-10
 in  49    0.036461  -0.723539   0.578443   2.906214E-10   7.222652E-11
 sn  50    1.512046  -0.557954   0.744028   8.943337E-09   2.222638E-09
 sb  51    0.010454  -0.999546   0.302436   2.880102E-10   7.157759E-11
 te  52    1.056035  -1.123965   0.178017   3.298480E-09   8.197529E-10
  i  53    0.349695  -1.200305   0.101677   6.601875E-10   1.640728E-10
 xe  54    1.305820  -0.934180   0.367802   6.169341E-09   1.533232E-09
 cs  55    0.067322  -1.012678   0.289303   3.608626E-10   8.968318E-11
 ba  56    1.678156  -0.501844   0.800137   1.520799E-08   3.779558E-09
 la  57    0.451597  -0.718403   0.583579   9.136515E-10   2.270648E-10
 ce  58    0.816121  -0.763879   0.538103   2.133888E-09   5.303234E-10
 pr  59   -0.163201  -0.923201   0.378781   2.250022E-10   5.591856E-11
 nd  60    0.492482  -0.957518   0.344464   1.038792E-09   2.581653E-10
 sm  62   -0.220179  -1.160179   0.141803   2.092367E-10   5.200045E-11
 eu  63   -0.751059  -1.261059   0.040923   6.267377E-11   1.557597E-11
 gd  64   -0.200950  -1.250950   0.051032   2.291983E-10   5.696138E-11
 tb  65   -0.915248  -1.235248   0.066734   4.490736E-11   1.116058E-11
 dy  66   -0.031396  -1.161396   0.140586   3.515346E-10   8.736495E-11
 ho  67   -0.780666  -1.250666   0.051316   6.353118E-11   1.578905E-11
 er  68   -0.234372  -1.154372   0.147610   2.268338E-10   5.637376E-11
 tm  69   -1.072024  -1.192024   0.109958   3.326838E-11   8.268007E-12
 yb  70   -0.136923  -1.056923   0.245059   2.929244E-10   7.279889E-11
 lu  71   -0.990356  -1.080356   0.221626   4.162430E-11   1.034466E-11
 hf  72   -0.253548  -0.963548   0.338434   2.318219E-10   5.761343E-11
 ta  73   -1.152544  -1.032544   0.269437   2.960075E-11   7.356511E-12
  w  74   -0.298345  -0.948345   0.353637   2.150583E-10   5.344724E-11
 re  75   -0.909032  -1.169032   0.132950   5.332858E-11   1.325346E-11
 os  76    0.120165  -1.229835   0.072147   5.824047E-10   1.447418E-10
 ir  77    0.018781  -1.301219   0.000762   4.664645E-10   1.159278E-10
 pt  78    0.334614  -1.285386   0.016596   9.785466E-10   2.431928E-10
 au  79   -0.459420  -1.259420   0.042562   1.589332E-10   3.949880E-11
 hg  80    0.144401  -1.025599   0.276383   6.492775E-10   1.613614E-10
 tl  81   -0.138265  -0.908265   0.393717   3.454167E-10   8.584450E-11
 pb  82    0.959592  -1.080408   0.221573   4.388623E-09   1.090680E-09
 bi  83   -0.505347  -1.155347   0.146635   1.516938E-10   3.769963E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.1916   1.1899   0.5666  -0.6234  -0.3450      0.6926      8.3479


==> anc/yieldsel-m5z0006y35a0.txt <==
# M_ini =  5.00 Msun, Z = 0.0006, Y = 0.35, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.35, [alpha/Fe] = 0.0
# M_remnant = 1.025 Msun, M_yield(all) = 3.975 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.266999   2.137419E+00   5.377496E-01
 he   2   11.326504   0.396504   1.663503   1.813235E+00   4.561887E-01
  c   6    7.984301  -0.485699   0.781300   2.495241E-03   6.277733E-04
  n   7    8.826695   0.956695   2.223694   2.007770E-02   5.051313E-03
  o   8    7.019263  -1.710737  -0.443738   3.575814E-04   8.996327E-05
  f   9    2.970233  -1.449767  -0.182768   3.792070E-08   9.540402E-09
 ne  10    7.028587  -0.941413   0.325586   4.809349E-04   1.209976E-04
 na  11    5.108581  -1.131419   0.135580   6.312448E-06   1.588138E-06
 mg  12    6.490188  -1.149812   0.117187   1.679014E-04   4.224202E-05
 al  13    5.972096  -0.477904   0.789095   5.411895E-05   1.361569E-05
 si  14    6.347471  -1.202529   0.064469   1.337585E-04   3.365207E-05
  p  15    4.303212  -1.106788   0.160211   1.331875E-06   3.350841E-07
  s  16    5.894674  -1.255326   0.011673   5.383432E-05   1.354408E-05
 cl  17    3.997535  -1.232465   0.034534   7.554661E-07   1.900664E-07
 ar  18    5.173918  -1.266082   0.000916   1.158852E-05   2.915535E-06
  k  19    3.831362  -1.248638   0.018360   5.675214E-07   1.427817E-07
 ca  20    5.021807  -1.268193  -0.001194   9.017734E-06   2.268756E-06
 sc  21    1.916988  -1.133012   0.133987   7.944938E-09   1.998853E-09
 ti  22    3.650717  -1.259283   0.007716   4.585669E-07   1.153701E-07
  v  23    2.690400  -1.269600  -0.002601   5.343915E-08   1.344466E-08
 cr  24    4.354160  -1.285840  -0.018841   2.519886E-06   6.339737E-07
 mn  25    4.217238  -1.262762   0.004237   1.938612E-06   4.877319E-07
 fe  26    6.273001  -1.266999   0.000000   2.241432E-04   5.639180E-05
 co  27    3.782963  -1.087037   0.179962   7.650764E-07   1.924842E-07
 ni  28    4.973168  -1.226832   0.040167   1.187595E-05   2.987850E-06
 cu  29    3.459681  -0.790319   0.476679   3.916518E-07   9.853499E-08
 zn  30    3.563651  -1.066349   0.200650   5.172963E-07   1.301457E-07
 ga  31    2.400866  -0.679134   0.587865   3.759956E-08   9.459608E-09
 ge  32    2.855294  -0.724706   0.542293   1.106944E-07   2.784941E-08
 as  33    1.440286  -0.859714   0.407285   4.418117E-09   1.111546E-09
 se  34    2.737193  -0.602807   0.664192   9.175669E-08   2.308490E-08
 br  35    1.646741  -0.893259   0.373740   7.628518E-09   1.919245E-09
 kr  36    2.939132  -0.310868   0.956131   1.576808E-07   3.967064E-08
 rb  37    2.291965  -0.228035   1.038964   3.608693E-08   9.079047E-09
 sr  38    2.502410  -0.377590   0.889409   5.962649E-08   1.500132E-08
  y  39    1.824470  -0.385530   0.881469   1.269842E-08   3.194773E-09
 zr  40    2.147526  -0.382474   0.884525   2.771093E-08   6.971744E-09
 nb  41    0.909124  -0.500876   0.766123   1.612488E-09   4.056829E-10
 mo  42    1.264051  -0.675949   0.591049   3.794034E-09   9.545342E-10
 ru  44    0.949305  -0.810695   0.456304   1.918588E-09   4.826943E-10
 rh  45    0.031250  -1.028750   0.238249   2.365793E-10   5.952057E-11
 pd  46    0.867387  -0.782613   0.484386   1.670696E-09   4.203275E-10
 ag  47    0.198715  -1.001285   0.265714   3.650100E-10   9.183223E-11
 cd  48    0.963059  -0.746941   0.520058   2.204193E-09   5.545492E-10
 in  49   -0.131911  -0.891911   0.375087   1.814162E-10   4.564219E-11
 sn  50    1.313499  -0.756501   0.510498   5.208492E-09   1.310395E-09
 sb  51   -0.143232  -1.153232   0.113767   1.859700E-10   4.678787E-11
 te  52    0.885497  -1.294503  -0.027505   2.049890E-09   5.157281E-10
  i  53    0.331383  -1.218617   0.048382   5.822052E-10   1.464760E-10
 xe  54    1.193448  -1.046552   0.220447   4.377853E-09   1.101416E-09
 cs  55   -0.010256  -1.090256   0.176743   2.776426E-10   6.985161E-11
 ba  56    1.502939  -0.677061   0.589938   9.346887E-09   2.351567E-09
 la  57    0.317452  -0.852548   0.414451   6.171013E-10   1.552554E-10
 ce  58    0.697398  -0.882602   0.384397   1.493396E-09   3.757210E-10
 pr  59   -0.247758  -1.007758   0.259241   1.703535E-10   4.285894E-11
 nd  60    0.408556  -1.041444   0.225555   7.879457E-10   1.982379E-10
 sm  62   -0.279804  -1.219804   0.047195   1.678411E-10   4.222686E-11
 eu  63   -0.742846  -1.252846   0.014153   5.875416E-11   1.478186E-11
 gd  64   -0.220938  -1.270938  -0.003939   2.013011E-10   5.064500E-11
 tb  65   -0.913265  -1.233265   0.033734   4.149751E-11   1.044028E-11
 dy  66   -0.047561  -1.177561   0.089438   3.115227E-10   7.837546E-11
 ho  67   -0.772885  -1.242885   0.024114   5.949611E-11   1.496852E-11
 er  68   -0.251092  -1.171092   0.095907   2.007653E-10   5.051019E-11
 tm  69   -1.079658  -1.199658   0.067341   3.006907E-11   7.565024E-12
 yb  70   -0.200546  -1.120546   0.146453   2.326911E-10   5.854234E-11
 lu  71   -1.035064  -1.125064   0.141935   3.453478E-11   8.688544E-12
 hf  72   -0.325982  -1.035982   0.231016   1.804107E-10   4.538921E-11
 ta  73   -1.211312  -1.091312   0.175687   2.378245E-11   5.983386E-12
  w  74   -0.371212  -1.021212   0.245787   1.672831E-10   4.208647E-11
 re  75   -0.923141  -1.183141   0.083858   4.749727E-11   1.194975E-11
 os  76    0.125482  -1.224518   0.042481   5.425980E-10   1.365113E-10
 ir  77    0.045284  -1.274716  -0.007717   4.560922E-10   1.147474E-10
 pt  78    0.355225  -1.264775   0.002223   9.438351E-10   2.374578E-10
 au  79   -0.443509  -1.243509   0.023490   1.516515E-10   3.815374E-11
 hg  80    0.083608  -1.086392   0.180607   5.192022E-10   1.306252E-10
 tl  81   -0.218258  -0.988258   0.278741   2.642927E-10   6.649294E-11
 pb  82    0.920889  -1.119111   0.147888   3.693023E-09   9.291212E-10
 bi  83   -0.521212  -1.171212   0.095787   1.345316E-10   3.384656E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.1544   0.8851   0.4036  -0.4815  -0.2557      0.6180      8.3083


==> anc/yieldsel-m5z0006y40a0.txt <==
# M_ini =  5.00 Msun, Z = 0.0006, Y = 0.40, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.31, [alpha/Fe] = 0.0
# M_remnant = 1.125 Msun, M_yield(all) = 3.875 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.214630   1.860427E+00   4.801415E-01
 he   2   11.431289   0.501289   1.715919   2.008917E+00   5.184639E-01
  c   6    7.620353  -0.849647   0.364983   9.386854E-04   2.422571E-04
  n   7    8.193665   0.323665   1.538295   4.068249E-03   1.049939E-03
  o   8    6.478995  -2.251005  -1.036376   8.970409E-05   2.315095E-05
  f   9    2.407367  -2.012633  -0.798003   9.030958E-09   2.330721E-09
 ne  10    6.779980  -1.190020   0.024610   2.265756E-04   5.847492E-05
 na  11    4.305494  -1.934506  -0.719876   8.646010E-07   2.231373E-07
 mg  12    5.670251  -1.969749  -0.755120   2.194356E-05   5.663221E-06
 al  13    5.422504  -1.027496   0.187134   1.328864E-05   3.429549E-06
 si  14    6.661001  -0.888999   0.325631   2.391035E-04   6.170814E-05
  p  15    4.139951  -1.270049  -0.055420   7.960223E-07   2.054384E-07
  s  16    5.945620  -1.204380   0.010250   5.267379E-05   1.359412E-05
 cl  17    4.110102  -1.119898   0.094732   8.491439E-07   2.191481E-07
 ar  18    5.225189  -1.214811  -0.000181   1.134574E-05   2.928124E-06
  k  19    3.874360  -1.205640   0.008990   5.453726E-07   1.407505E-07
 ca  20    5.075038  -1.214962  -0.000332   8.871044E-06   2.289450E-06
 sc  21    1.859840  -1.190160   0.024470   6.062689E-09   1.564667E-09
 ti  22    3.696196  -1.213804   0.000825   4.429693E-07   1.143221E-07
  v  23    2.740907  -1.219093  -0.004463   5.225049E-08   1.348487E-08
 cr  24    4.406300  -1.233700  -0.019070   2.472761E-06   6.381732E-07
 mn  25    4.274855  -1.205145   0.009484   1.926770E-06   4.972633E-07
 fe  26    6.325370  -1.214630   0.000000   2.200384E-04   5.678778E-05
 co  27    3.698944  -1.171056   0.043573   5.487939E-07   1.416334E-07
 ni  28    4.989135  -1.210865   0.003764   1.066896E-05   2.753460E-06
 cu  29    3.110884  -1.139116   0.075513   1.527743E-07   3.942820E-08
 zn  30    3.437525  -1.192475   0.022155   3.340168E-07   8.620348E-08
 ga  31    1.966737  -1.113263   0.101366   1.202961E-08   3.104618E-09
 ge  32    2.429552  -1.150448   0.064181   3.620350E-08   9.343444E-09
 as  33    1.136371  -1.163629   0.051001   1.910052E-09   4.929487E-10
 se  34    2.218604  -1.121396   0.093234   2.423111E-08   6.253596E-09
 br  35    1.365491  -1.174509   0.040121   3.457608E-09   8.923439E-10
 kr  36    2.250478  -0.999522   0.215108   2.791511E-08   7.204368E-09
 rb  37    1.563722  -0.956278   0.258352   5.851653E-09   1.510202E-09
 sr  38    1.847643  -1.032357   0.182273   1.149252E-08   2.966005E-09
  y  39    1.175010  -1.034990   0.179639   2.477493E-09   6.393946E-10
 zr  40    1.490954  -1.039046   0.175584   5.283831E-09   1.363658E-09
 nb  41    0.327327  -1.082673   0.131957   3.676407E-10   9.488117E-11
 mo  42    0.717178  -1.222822  -0.008193   9.347879E-10   2.412513E-10
 ru  44    0.488184  -1.271816  -0.057186   5.777441E-10   1.491049E-10
 rh  45   -0.146798  -1.206798   0.007832   1.366633E-10   3.527024E-11
 pd  46    0.445600  -1.204400   0.010229   5.506140E-10   1.421032E-10
 ag  47    0.001279  -1.198721   0.015909   2.014745E-10   5.199679E-11
 cd  48    0.530404  -1.179596   0.035034   7.084582E-10   1.828398E-10
 in  49   -0.439007  -1.199007   0.015623   7.785807E-11   2.009371E-11
 sn  50    0.866952  -1.203048   0.011581   1.621758E-09   4.185452E-10
 sb  51   -0.416506  -1.426506  -0.211877   8.627636E-11   2.226631E-11
 te  52    0.546923  -1.633077  -0.418447   8.198539E-10   2.115889E-10
  i  53    0.322067  -1.227933  -0.013303   4.960025E-10   1.280089E-10
 xe  54    1.015481  -1.224519  -0.009889   2.524206E-09   6.514503E-10
 cs  55   -0.124811  -1.204811   0.009818   1.856322E-10   4.790818E-11
 ba  56    1.037499  -1.142501   0.072129   2.786895E-09   7.192454E-10
 la  57   -0.004715  -1.174715   0.039915   2.558073E-10   6.601908E-11
 ce  58    0.401429  -1.178571   0.036059   6.574720E-10   1.696812E-10
 pr  59   -0.435283  -1.195283   0.019347   9.628283E-11   2.484880E-11
 nd  60    0.230465  -1.219535  -0.004906   4.554238E-10   1.175364E-10
 sm  62   -0.391687  -1.331687  -0.117057   1.129731E-10   2.915624E-11
 eu  63   -0.731272  -1.241272  -0.026642   5.252238E-11   1.355504E-11
 gd  64   -0.258615  -1.308615  -0.093985   1.605886E-10   4.144492E-11
 tb  65   -0.911433  -1.231433  -0.016803   3.627244E-11   9.361238E-12
 dy  66   -0.076766  -1.206766   0.007863   2.534813E-10   6.541878E-11
 ho  67   -0.761508  -1.231508  -0.016879   5.316041E-11   1.371970E-11
 er  68   -0.289097  -1.209097   0.005532   1.600490E-10   4.130564E-11
 tm  69   -1.101512  -1.221512  -0.006883   2.488786E-11   6.423091E-12
 yb  70   -0.333297  -1.253297  -0.038667   1.491272E-10   3.848693E-11
 lu  71   -1.122433  -1.212433   0.002196   2.456838E-11   6.340639E-12
 hf  72   -0.484739  -1.194739   0.019891   1.088257E-10   2.808587E-11
 ta  73   -1.335103  -1.215103  -0.000474   1.556640E-11   4.017395E-12
  w  74   -0.544688  -1.194688   0.019942   9.761238E-11   2.519193E-11
 re  75   -0.968905  -1.228905  -0.014275   3.722637E-11   9.607428E-12
 os  76    0.132157  -1.217843  -0.003213   4.799074E-10   1.238551E-10
 ir  77    0.084079  -1.235921  -0.021292   4.340913E-10   1.120308E-10
 pt  78    0.386176  -1.233824  -0.019194   8.821412E-10   2.276641E-10
 au  79   -0.420062  -1.220062  -0.005432   1.393212E-10   3.595619E-11
 hg  80   -0.049332  -1.219332  -0.004702   3.326926E-10   8.586172E-11
 tl  81   -0.422508  -1.192508   0.022122   1.437475E-10   3.709854E-11
 pb  82    0.834443  -1.205557   0.009072   2.634731E-09   6.799747E-10
 bi  83   -0.559939  -1.209939   0.004691   1.071076E-10   2.764246E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.0828   0.1792   0.0358  -0.1434  -0.0267      0.1942      7.9368


==> anc/yieldsel-m6z0006y24a0.txt <==
# M_ini =  6.00 Msun, Z = 0.0006, Y = 0.24, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.41, [alpha/Fe] = 0.0
# M_remnant = 1.021 Msun, M_yield(all) = 4.979 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.339009   3.128908E+00   6.284591E-01
 he   2   11.157866   0.227866   1.566875   1.800192E+00   3.615788E-01
  c   6    7.895938  -0.574062   0.764947   2.994959E-03   6.015546E-04
  n   7    9.000044   1.130044   2.469053   4.380927E-02   8.799342E-03
  o   8    7.108678  -1.621322  -0.282313   6.431428E-04   1.291789E-04
  f   9    2.340757  -2.079243  -0.740234   1.302877E-08   2.616903E-09
 ne  10    7.154245  -0.815755   0.523255   9.509363E-04   1.910010E-04
 na  11    5.428385  -0.811615   0.527394   1.929769E-05   3.876052E-06
 mg  12    6.802235  -0.837765   0.501244   5.071013E-04   1.018542E-04
 al  13    6.185177  -0.264823   1.074187   1.293999E-04   2.599071E-05
 si  14    6.339768  -1.210232   0.128777   1.925560E-04   3.867596E-05
  p  15    4.518593  -0.891407   0.447603   3.201458E-06   6.430310E-07
  s  16    5.826238  -1.323762   0.015248   6.733664E-05   1.352495E-05
 cl  17    3.937008  -1.292992   0.046017   9.624626E-07   1.933161E-07
 ar  18    5.103850  -1.336150   0.002860   1.444356E-05   2.901071E-06
  k  19    3.773708  -1.306292   0.032718   7.276430E-07   1.461512E-07
 ca  20    4.950201  -1.339799  -0.000790   1.119809E-05   2.249201E-06
 sc  21    1.976813  -1.073187   0.265822   1.334806E-08   2.681035E-09
 ti  22    3.592585  -1.317415   0.021595   5.875876E-07   1.180203E-07
  v  23    2.622597  -1.337403   0.001606   6.692058E-08   1.344138E-08
 cr  24    4.282068  -1.357932  -0.018923   3.124708E-06   6.276154E-07
 mn  25    4.143132  -1.336868   0.002141   2.392693E-06   4.805861E-07
 fe  26    6.200991  -1.339009   0.000000   2.780328E-04   5.584448E-05
 co  27    3.708478  -1.161522   0.177488   9.434592E-07   1.894992E-07
 ni  28    4.936371  -1.263629   0.075381   1.605580E-05   3.224899E-06
 cu  29    3.638378  -0.611622   0.727388   8.665898E-07   1.740595E-07
 zn  30    3.746317  -0.883683   0.455327   1.162009E-06   2.333960E-07
 ga  31    2.769297  -0.310703   1.028306   1.286357E-07   2.583721E-08
 ge  32    3.235991  -0.344009   0.995000   3.893527E-07   7.820372E-08
 as  33    1.784872  -0.515128   0.823882   1.429968E-08   2.872173E-09
 se  34    3.167201  -0.172799   1.166210   3.614800E-07   7.260532E-08
 br  35    2.032689  -0.507311   0.831698   2.718448E-08   5.460158E-09
 kr  36    3.414951   0.164951   1.503961   6.911532E-07   1.388221E-07
 rb  37    2.783006   0.263006   1.602015   1.637460E-07   3.288932E-08
 sr  38    2.963049   0.083049   1.422058   2.520941E-07   5.063454E-08
  y  39    2.278872   0.068872   1.407881   5.292425E-08   1.063014E-08
 zr  40    2.597497   0.067497   1.406507   1.144305E-07   2.298403E-08
 nb  41    1.344730  -0.065270   1.273740   6.435849E-09   1.292677E-09
 mo  42    1.682886  -0.257114   1.081896   1.457687E-08   2.927847E-09
 ru  44    1.335294  -0.424706   0.914304   6.829876E-09   1.371820E-09
 rh  45    0.279634  -0.780366   0.558644   6.135701E-10   1.232391E-10
 pd  46    1.236599  -0.413401   0.925608   5.722580E-09   1.149413E-09
 ag  47    0.458880  -0.741120   0.597890   9.732464E-10   1.954821E-10
 cd  48    1.334851  -0.375149   0.963860   7.595239E-09   1.525547E-09
 in  49    0.191012  -0.568988   0.770022   5.586027E-10   1.121985E-10
 sn  50    1.694259  -0.375741   0.963268   1.832236E-08   3.680151E-09
 sb  51    0.171067  -0.838933   0.500077   5.613652E-10   1.127534E-10
 te  52    1.234132  -0.945868   0.393141   6.691495E-09   1.344025E-09
  i  53    0.391007  -1.158993   0.180017   9.776956E-10   1.963758E-10
 xe  54    1.462679  -0.777321   0.561688   1.193471E-08   2.397155E-09
 cs  55    0.191699  -0.888301   0.450709   6.470585E-10   1.299654E-10
 ba  56    1.890071  -0.289929   1.049081   3.335631E-08   6.699805E-09
 la  57    0.639739  -0.530261   0.808749   1.897348E-09   3.810932E-10
 ce  58    1.002094  -0.577906   0.761103   4.409690E-09   8.857115E-10
 pr  59   -0.005124  -0.765124   0.573886   4.360019E-10   8.757348E-11
 nd  60    0.634494  -0.815506   0.523503   1.939631E-09   3.895860E-10
 sm  62   -0.108637  -1.048637   0.290372   3.641996E-10   7.315158E-11
 eu  63   -0.739029  -1.249029   0.089981   8.676280E-11   1.742680E-11
 gd  64   -0.129305  -1.179305   0.159705   3.640848E-10   7.312851E-11
 tb  65   -0.889171  -1.209171   0.129838   6.421237E-11   1.289742E-11
 dy  66    0.029679  -1.100321   0.238689   5.449066E-10   1.094476E-10
 ho  67   -0.766466  -1.236466   0.102544   8.839158E-11   1.775395E-11
 er  68   -0.164751  -1.084751   0.254259   3.586721E-10   7.204134E-11
 tm  69   -1.023491  -1.143491   0.195518   5.009433E-11   1.006173E-11
 yb  70   -0.016862  -0.936862   0.402147   5.201093E-10   1.044669E-10
 lu  71   -0.897943  -0.987943   0.351067   6.936328E-11   1.393201E-11
 hf  72   -0.128216  -0.838216   0.500794   4.167696E-10   8.371056E-11
 ta  73   -1.044462  -0.924462   0.414548   5.112219E-11   1.026818E-11
  w  74   -0.168774  -0.818774   0.520235   3.903800E-10   7.841005E-11
 re  75   -0.845177  -1.105177   0.233832   8.315233E-11   1.670162E-11
 os  76    0.139697  -1.210303   0.128706   8.198169E-10   1.646649E-10
 ir  77   -0.004176  -1.324176   0.014834   5.957722E-10   1.196642E-10
 pt  78    0.335508  -1.284492   0.054517   1.320445E-09   2.652190E-10
 au  79   -0.457743  -1.257743   0.081266   2.148404E-10   4.315192E-11
 hg  80    0.249999  -0.920001   0.419008   1.114933E-09   2.239408E-10
 tl  81   -0.007778  -0.777778   0.561231   6.281114E-10   1.261598E-10
 pb  82    1.051022  -0.988978   0.350032   7.293824E-09   1.465006E-09
 bi  83   -0.433032  -1.083032   0.255978   2.412724E-10   4.846093E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.1955   1.4121   0.7856  -0.6265  -0.4356      0.6128      8.2310


==> anc/yieldsel-m6z0006y30a0.txt <==
# M_ini =  6.00 Msun, Z = 0.0006, Y = 0.30, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.38, [alpha/Fe] = 0.0
# M_remnant = 1.080 Msun, M_yield(all) = 4.920 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.300956   2.866403E+00   5.826379E-01
 he   2   11.248351   0.318351   1.619307   2.031180E+00   4.128668E-01
  c   6    7.734738  -0.735262   0.565694   1.888207E-03   3.838055E-04
  n   7    8.667838   0.797838   2.098794   1.867696E-02   3.796363E-03
  o   8    6.815627  -1.914373  -0.613417   3.000565E-04   6.099083E-05
  f   9    2.226262  -2.193738  -0.892783   9.169642E-09   1.863863E-09
 ne  10    6.859850  -1.110150   0.190805   4.302286E-04   8.745020E-05
 na  11    4.828960  -1.411040  -0.110085   4.446546E-06   9.038249E-07
 mg  12    6.311667  -1.328333  -0.027377   1.491687E-04   3.032071E-05
 al  13    5.922082  -0.527918   0.773038   6.468193E-05   1.314754E-05
 si  14    6.406826  -1.143174   0.157781   2.054579E-04   4.176231E-05
  p  15    4.240816  -1.169184   0.131771   1.547086E-06   3.144676E-07
  s  16    5.860425  -1.289575   0.011381   6.671593E-05   1.356098E-05
 cl  17    3.973387  -1.256613   0.044343   9.573451E-07   1.945943E-07
 ar  18    5.139746  -1.300254   0.000702   1.436309E-05   2.919507E-06
  k  19    3.794150  -1.285850   0.015106   6.985886E-07   1.419983E-07
 ca  20    4.988277  -1.301723  -0.000768   1.119429E-05   2.275402E-06
 sc  21    1.859918  -1.190082   0.110873   9.342591E-09   1.899017E-09
 ti  22    3.615269  -1.294731   0.006225   5.666746E-07   1.151848E-07
  v  23    2.656386  -1.303614  -0.002658   6.626645E-08   1.346962E-08
 cr  24    4.320057  -1.319943  -0.018987   3.123908E-06   6.349796E-07
 mn  25    4.184822  -1.295178   0.005778   2.412802E-06   4.904371E-07
 fe  26    6.239044  -1.300956   0.000000   2.779542E-04   5.649822E-05
 co  27    3.690958  -1.179042   0.121913   8.301314E-07   1.687362E-07
 ni  28    4.928494  -1.271506   0.029450   1.435001E-05   2.916847E-06
 cu  29    3.353089  -0.896911   0.404044   4.111058E-07   8.356321E-08
 zn  30    3.506663  -1.123337   0.177618   6.079095E-07   1.235664E-07
 ga  31    2.318342  -0.761658   0.539298   4.169014E-08   8.474125E-09
 ge  32    2.778466  -0.801534   0.499422   1.243946E-07   2.528501E-08
 as  33    1.371443  -0.928557   0.372399   5.056400E-09   1.027787E-09
 se  34    2.653888  -0.686112   0.614844   1.015738E-07   2.064635E-08
 br  35    1.572096  -0.967904   0.333052   8.612716E-09   1.750659E-09
 kr  36    2.840413  -0.409587   0.891369   1.684182E-07   3.423345E-08
 rb  37    2.194213  -0.325787   0.975169   3.863734E-08   7.853599E-09
 sr  38    2.395010  -0.484990   0.815966   6.244927E-08   1.269372E-08
  y  39    1.722347  -0.487653   0.813302   1.346089E-08   2.736121E-09
 zr  40    2.055132  -0.474868   0.826088   3.004844E-08   6.107782E-09
 nb  41    0.818896  -0.591104   0.709852   1.756775E-09   3.570901E-10
 mo  42    1.168143  -0.771857   0.529099   4.077827E-09   8.288774E-10
 ru  44    0.857760  -0.902240   0.398716   2.084078E-09   4.236191E-10
 rh  45   -0.035332  -1.095332   0.205623   2.721711E-10   5.532273E-11
 pd  46    0.782216  -0.867784   0.433172   1.841581E-09   3.743280E-10
 ag  47    0.131557  -1.068443   0.232512   4.193304E-10   8.523499E-11
 cd  48    0.881336  -0.828664   0.472291   2.449003E-09   4.977954E-10
 in  49   -0.204848  -0.964848   0.336107   2.056775E-10   4.180693E-11
 sn  50    1.237627  -0.832373   0.468582   5.865744E-09   1.192297E-09
 sb  51   -0.207181  -1.217181   0.083774   2.152490E-10   4.375248E-11
 te  52    0.819594  -1.360406  -0.059450   2.362282E-09   4.801680E-10
  i  53    0.290868  -1.259132   0.041824   7.112285E-10   1.445675E-10
 xe  54    1.143462  -1.096538   0.204417   5.233019E-09   1.063687E-09
 cs  55   -0.050236  -1.130236   0.170720   3.395886E-10   6.902632E-11
 ba  56    1.437336  -0.742664   0.558292   1.077803E-08   2.190790E-09
 la  57    0.261984  -0.908016   0.392940   7.283434E-10   1.480464E-10
 ce  58    0.654494  -0.925506   0.375450   1.814591E-09   3.688419E-10
 pr  59   -0.282855  -1.042855   0.258100   2.107176E-10   4.283141E-11
 nd  60    0.360693  -1.089307   0.211648   9.468551E-10   1.924620E-10
 sm  62   -0.326836  -1.266836   0.034120   2.020298E-10   4.106549E-11
 eu  63   -0.778048  -1.288048   0.012907   7.265621E-11   1.476843E-11
 gd  64   -0.256903  -1.306903  -0.005947   2.484945E-10   5.051011E-11
 tb  65   -0.948868  -1.268868   0.032088   5.127039E-11   1.042145E-11
 dy  66   -0.083892  -1.213892   0.087064   3.842438E-10   7.810312E-11
 ho  67   -0.808168  -1.278168   0.022788   7.356195E-11   1.495253E-11
 er  68   -0.278121  -1.198121   0.102835   2.530705E-10   5.144025E-11
 tm  69   -1.106012  -1.226012   0.074943   3.794997E-11   7.713883E-12
 yb  70   -0.242489  -1.162489   0.138466   2.833174E-10   5.758837E-11
 lu  71   -1.075259  -1.165259   0.135697   4.221832E-11   8.581486E-12
 hf  72   -0.366007  -1.076007   0.224949   2.206285E-10   4.484594E-11
 ta  73   -1.250002  -1.130002   0.170953   2.917517E-11   5.930276E-12
  w  74   -0.404206  -1.054206   0.246750   2.080109E-10   4.228122E-11
 re  75   -0.943918  -1.203918   0.097038   6.071624E-11   1.234146E-11
 os  76    0.091079  -1.258921   0.042035   6.723614E-10   1.366672E-10
 ir  77    0.011328  -1.308672  -0.007716   5.656473E-10   1.149760E-10
 pt  78    0.321875  -1.298125   0.002831   1.172196E-09   2.382658E-10
 au  79   -0.476962  -1.276962   0.023994   1.882960E-10   3.827390E-11
 hg  80    0.051164  -1.118836   0.182120   6.461711E-10   1.313436E-10
 tl  81   -0.236976  -1.006976   0.293980   3.394867E-10   6.900560E-11
 pb  82    1.095050  -0.944950   0.356006   7.402201E-09   1.504605E-09
 bi  83   -0.167293  -0.817293   0.483662   4.075585E-10   8.284218E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.1491   0.8185   0.3846  -0.4339  -0.0286      0.4049      8.0612


==> anc/yieldsel-m6z0006y35a0.txt <==
# M_ini =  6.00 Msun, Z = 0.0006, Y = 0.35, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.35, [alpha/Fe] = 0.0
# M_remnant = 1.168 Msun, M_yield(all) = 4.832 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.267631   2.618639E+00   5.419707E-01
 he   2   11.323020   0.393020   1.660651   2.203717E+00   4.560958E-01
  c   6    7.502193  -0.967807   0.299824   1.012836E-03   2.096232E-04
  n   7    8.308984   0.438984   1.706615   7.467773E-03   1.545579E-03
  o   8    6.644260  -2.085740  -0.818109   1.847479E-04   3.823663E-05
  f   9    1.711648  -2.708352  -1.440721   2.561401E-09   5.301243E-10
 ne  10    6.750381  -1.219619   0.048012   2.982618E-04   6.173022E-05
 na  11    4.368355  -1.871645  -0.604014   1.406516E-06   2.911019E-07
 mg  12    6.086140  -1.553860  -0.286229   8.069237E-05   1.670062E-05
 al  13    5.655921  -0.794079   0.473552   3.201549E-05   6.626136E-06
 si  14    6.518213  -1.031787   0.235844   2.423722E-04   5.016294E-05
  p  15    4.154120  -1.255880   0.011751   1.157596E-06   2.395837E-07
  s  16    5.892865  -1.257135   0.010496   6.566629E-05   1.359073E-05
 cl  17    4.024279  -1.205721   0.061910   9.818526E-07   2.032107E-07
 ar  18    5.172368  -1.267632  -0.000001   1.414153E-05   2.926824E-06
  k  19    3.820782  -1.259218   0.008413   6.785310E-07   1.404332E-07
 ca  20    5.022046  -1.267954  -0.000323   1.105240E-05   2.287477E-06
 sc  21    1.826109  -1.223891   0.043740   7.895818E-09   1.634170E-09
 ti  22    3.644312  -1.265688   0.001943   5.533232E-07   1.145194E-07
  v  23    2.688727  -1.271273  -0.003642   6.521886E-08   1.349812E-08
 cr  24    4.353287  -1.286713  -0.019082   3.080587E-06   6.375785E-07
 mn  25    4.220469  -1.259531   0.008100   2.392807E-06   4.952311E-07
 fe  26    6.272369  -1.267631   0.000000   2.741376E-04   5.673732E-05
 co  27    3.649972  -1.220028   0.047603   6.900801E-07   1.428235E-07
 ni  28    4.939888  -1.260112   0.007519   1.341519E-05   2.776496E-06
 cu  29    3.130803  -1.119197   0.148434   2.251653E-07   4.660169E-08
 zn  30    3.420588  -1.209412   0.058219   4.530626E-07   9.376881E-08
 ga  31    2.042647  -1.037353   0.230278   2.017248E-08   4.175028E-09
 ge  32    2.513217  -1.066783   0.200848   6.175825E-08   1.278189E-08
 as  33    1.178313  -1.121687   0.145944   2.961076E-09   6.128437E-10
 se  34    2.351300  -0.988700   0.278931   4.626945E-08   9.576228E-09
 br  35    1.398460  -1.141540   0.126091   5.260382E-09   1.088723E-09
 kr  36    2.518656  -0.731344   0.536287   7.325831E-08   1.516202E-08
 rb  37    1.864045  -0.655955   0.611676   1.649568E-08   3.414055E-09
 sr  38    2.096503  -0.783497   0.484134   2.870345E-08   5.940654E-09
  y  39    1.449689  -0.760311   0.507320   6.563786E-09   1.358484E-09
 zr  40    1.808792  -0.721208   0.546423   1.556029E-08   3.220459E-09
 nb  41    0.591034  -0.818966   0.448665   9.497134E-10   1.965589E-10
 mo  42    0.953176  -0.986824   0.280807   2.268445E-09   4.694923E-10
 ru  44    0.671851  -1.088149   0.179482   1.241118E-09   2.568699E-10
 rh  45   -0.110136  -1.170136   0.097495   2.093038E-10   4.331888E-11
 pd  46    0.614746  -1.035254   0.232377   1.144165E-09   2.368038E-10
 ag  47    0.050008  -1.149992   0.117639   3.173890E-10   6.568892E-11
 cd  48    0.715905  -0.994095   0.273536   1.528690E-09   3.163877E-10
 in  49   -0.325940  -1.085940   0.181691   1.421783E-10   2.942615E-11
 sn  50    1.076215  -0.993785   0.273846   3.695853E-09   7.649181E-10
 sb  51   -0.310064  -1.320064  -0.052433   1.551662E-10   3.211422E-11
 te  52    0.696148  -1.483852  -0.216221   1.625210E-09   3.363641E-10
  i  53    0.296411  -1.253589   0.014042   6.580969E-10   1.362041E-10
 xe  54    1.081985  -1.158015   0.109616   4.147212E-09   8.583343E-10
 cs  55   -0.089320  -1.169320   0.098311   2.835356E-10   5.868238E-11
 ba  56    1.299178  -0.880822   0.386809   7.164640E-09   1.482841E-09
 la  57    0.165351  -1.004649   0.262982   5.326490E-10   1.102405E-10
 ce  58    0.569256  -1.010744   0.256887   1.362312E-09   2.819531E-10
 pr  59   -0.336959  -1.096959   0.170672   1.699556E-10   3.517514E-11
 nd  60    0.308749  -1.141251   0.126380   7.676502E-10   1.588779E-10
 sm  62   -0.354448  -1.294448  -0.026817   1.732307E-10   3.585296E-11
 eu  63   -0.760460  -1.270460  -0.002829   6.912036E-11   1.430560E-11
 gd  64   -0.258762  -1.308762  -0.041131   2.260109E-10   4.677671E-11
 tb  65   -0.935375  -1.255375   0.012256   4.831679E-11   9.999960E-12
 dy  66   -0.082970  -1.212970   0.054661   3.517569E-10   7.280192E-11
 ho  67   -0.791087  -1.261087   0.006544   6.989930E-11   1.446682E-11
 er  68   -0.283527  -1.203527   0.064104   2.282844E-10   4.724724E-11
 tm  69   -1.105302  -1.225302   0.042329   3.472652E-11   7.187229E-12
 yb  70   -0.277155  -1.197155   0.070476   2.389358E-10   4.945172E-11
 lu  71   -1.094968  -1.184968   0.082663   3.685087E-11   7.626899E-12
 hf  72   -0.411215  -1.121215   0.146417   1.815658E-10   3.757805E-11
 ta  73   -1.283366  -1.163366   0.104265   2.468246E-11   5.108444E-12
  w  74   -0.455372  -1.105372   0.162259   1.688798E-10   3.495247E-11
 re  75   -0.952675  -1.212675   0.054956   5.437220E-11   1.125323E-11
 os  76    0.105469  -1.244531   0.023100   6.350788E-10   1.314401E-10
 ir  77    0.039573  -1.280427  -0.012796   5.514845E-10   1.141389E-10
 pt  78    0.346365  -1.273635  -0.006004   1.132958E-09   2.344844E-10
 au  79   -0.455501  -1.255501   0.012131   1.807346E-10   3.740602E-11
 hg  80    0.011159  -1.158841   0.108790   5.383297E-10   1.114163E-10
 tl  81   -0.305098  -1.075098   0.192533   2.651214E-10   5.487127E-11
 pb  82    0.886940  -1.153060   0.114571   4.184800E-09   8.661138E-10
 bi  83   -0.524902  -1.174902   0.092729   1.634255E-10   3.382361E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.0653   0.5126   0.2583  -0.2544  -0.1437      0.1427      7.8323


==> anc/yieldsel-m6z0006y40a0.txt <==
# M_ini =  6.00 Msun, Z = 0.0006, Y = 0.40, M_pmz = 0.0E+00 Msun
# Initial [Fe/H] = -1.31, [alpha/Fe] = 0.0
# M_remnant = 1.258 Msun, M_yield(all) = 4.742 Msun
#El   Z    log e(X)      [X/H]     [X/Fe]        M_yield        X_yield
  p   1   12.000000   0.000000   1.223524   2.324904E+00   4.903105E-01
 he   2   11.411550   0.481550   1.705074   2.398915E+00   5.059190E-01
  c   6    7.622113  -0.847887   0.375637   1.190596E-03   2.510907E-04
  n   7    8.591493   0.721493   1.945017   1.270680E-02   2.679799E-03
  o   8    7.935902  -0.794098   0.429426   3.210529E-03   6.770842E-04
  f   9    2.268295  -2.151705  -0.928182   8.193195E-09   1.727903E-09
 ne  10    6.806979  -1.163021   0.060503   3.015148E-04   6.358794E-05
 na  11    5.104894  -1.135106   0.088417   6.808097E-06   1.435793E-06
 mg  12    6.399199  -1.240801  -0.017277   1.458245E-04   3.075365E-05
 al  13    5.510643  -0.939357   0.284167   2.034286E-05   4.290205E-06
 si  14    6.338278  -1.211722   0.011801   1.423923E-04   3.002980E-05
  p  15    4.189361  -1.220639   0.002884   1.114622E-06   2.350680E-07
  s  16    5.936530  -1.213470   0.010053   6.447046E-05   1.359649E-05
 cl  17    4.020408  -1.209592   0.013932   8.654887E-07   1.825271E-07
 ar  18    5.216104  -1.223896  -0.000372   1.388457E-05   2.928186E-06
  k  19    3.861494  -1.218506   0.005018   6.617101E-07   1.395513E-07
 ca  20    5.066157  -1.223843  -0.000319   1.086128E-05   2.290588E-06
 sc  21    1.839426  -1.210574   0.012950   7.228421E-09   1.524437E-09
 ti  22    3.686813  -1.223187   0.000337   5.417154E-07   1.142450E-07
  v  23    2.731024  -1.228976  -0.005452   6.382627E-08   1.346063E-08
 cr  24    4.397403  -1.242597  -0.019073   3.027438E-06   6.384713E-07
 mn  25    4.268760  -1.211240   0.012284   2.374258E-06   5.007189E-07
 fe  26    6.316476  -1.223524   0.000000   2.693953E-04   5.681410E-05
 co  27    3.675054  -1.194946   0.028577   6.490988E-07   1.368916E-07
 ni  28    4.976975  -1.223025   0.000499   1.295846E-05   2.732872E-06
 cu  29    3.044585  -1.205415   0.018109   1.639144E-07   3.456870E-08
 zn  30    3.409663  -1.220337   0.003187   3.910429E-07   8.246895E-08
 ga  31    1.878074  -1.201926   0.021598   1.225280E-08   2.584054E-09
 ge  32    2.340423  -1.239577  -0.016053   3.686394E-08   7.774417E-09
 as  33    1.076795  -1.223205   0.000318   2.080947E-09   4.388611E-10
 se  34    2.098528  -1.241472  -0.017949   2.297922E-08   4.846200E-09
 br  35    1.314585  -1.225415  -0.001892   3.839090E-09   8.096445E-10
 kr  36    2.068551  -1.181449   0.042075   2.286208E-08   4.821496E-09
 rb  37    1.352709  -1.167291   0.056233   4.487720E-09   9.464372E-10
 sr  38    1.690759  -1.189241   0.034283   1.000658E-08   2.110337E-09
  y  39    1.020946  -1.189054   0.034469   2.171405E-09   4.579382E-10
 zr  40    1.341370  -1.188630   0.034893   4.664425E-09   9.837035E-10
 nb  41    0.203815  -1.206185   0.017339   3.457040E-10   7.290721E-11
 mo  42    0.616972  -1.323028  -0.099504   9.268075E-10   1.954590E-10
 ru  44    0.414258  -1.345742  -0.122218   6.090292E-10   1.284412E-10
 rh  45   -0.177110  -1.237110  -0.013586   1.592693E-10   3.358909E-11
 pd  46    0.380791  -1.269209  -0.045686   5.926866E-10   1.249946E-10
 ag  47   -0.030385  -1.230385  -0.006861   2.340498E-10   4.935990E-11
 cd  48    0.463826  -1.246174  -0.022650   7.594725E-10   1.601689E-10
 in  49   -0.484537  -1.244537  -0.021013   8.761245E-11   1.847702E-11
 sn  50    0.797985  -1.272015  -0.048491   1.729155E-09   3.646700E-10
 sb  51   -0.456671  -1.466671  -0.243148   9.829219E-11   2.072932E-11
 te  52    0.497553  -1.682447  -0.458923   9.147287E-10   1.929116E-10
  i  53    0.305857  -1.244143  -0.020619   5.971260E-10   1.259308E-10
 xe  54    0.988196  -1.251804  -0.028280   2.961689E-09   6.246052E-10
 cs  55   -0.146934  -1.226934  -0.003410   2.204564E-10   4.649314E-11
 ba  56    0.969123  -1.210877   0.012647   2.975672E-09   6.275541E-10
 la  57   -0.047296  -1.217296   0.006227   2.898167E-10   6.112087E-11
 ce  58    0.361601  -1.218399   0.005125   7.496037E-10   1.580876E-10
 pr  59   -0.463580  -1.223580  -0.000056   1.127313E-10   2.377446E-11
 nd  60    0.204642  -1.245358  -0.021834   5.362963E-10   1.131022E-10
 sm  62   -0.411412  -1.351412  -0.127889   1.349123E-10   2.845232E-11
 eu  63   -0.746836  -1.256836  -0.033313   6.332472E-11   1.335486E-11
 gd  64   -0.272321  -1.322321  -0.098797   1.944408E-10   4.100657E-11
 tb  65   -0.926062  -1.246062  -0.022539   4.382681E-11   9.242852E-12
 dy  66   -0.090159  -1.220159   0.003365   3.071480E-10   6.477594E-11
 ho  67   -0.775528  -1.245528  -0.022005   6.432216E-11   1.356522E-11
 er  68   -0.302935  -1.222935   0.000588   1.937270E-10   4.085603E-11
 tm  69   -1.116481  -1.236481  -0.012958   3.004765E-11   6.336895E-12
 yb  70   -0.352747  -1.272747  -0.049223   1.781866E-10   3.757865E-11
 lu  71   -1.141421  -1.231421  -0.007898   2.938813E-11   6.197807E-12
 hf  72   -0.507093  -1.217093   0.006431   1.291629E-10   2.723979E-11
 ta  73   -1.357330  -1.237330  -0.013807   1.848219E-11   3.897799E-12
  w  74   -0.569468  -1.219468   0.004055   1.152052E-10   2.429618E-11
 re  75   -0.988189  -1.248189  -0.024665   4.450144E-11   9.385126E-12
 os  76    0.119477  -1.230523  -0.006999   5.824756E-10   1.228411E-10
 ir  77    0.071010  -1.248990  -0.025467   5.263889E-10   1.110127E-10
 pt  78    0.378036  -1.241964  -0.018440   1.081895E-09   2.281662E-10
 au  79   -0.430966  -1.230966  -0.007442   1.697875E-10   3.580731E-11
 hg  80   -0.065891  -1.235891  -0.012367   4.001707E-10   8.439397E-11
 tl  81   -0.448542  -1.218542   0.004982   1.691845E-10   3.568015E-11
 pb  82    0.818396  -1.221604   0.001920   3.173124E-09   6.691956E-10
 bi  83   -0.572838  -1.222838   0.000685   1.299311E-10   2.740181E-11
#  [Rb/Zr]  [ls/Fe]  [hs/Fe]  [hs/ls]  [Pb/hs]  [C+N+O/Fe]  log e(CNO)
    0.0213   0.0345   0.0005  -0.0340   0.0014      0.4969      8.2306

